Anomalies in global SMEFT analyses: a case study of first-row CKM unitarity

Recent developments in the Standard Model analysis of semileptonic charged-current processes involving light quarks have revealed $\sim 3\sigma$ tensions in Cabibbo universality tests involving meson, neutron, and nuclear beta decays. In this paper, we explore beyond the Standard Model explanations of this so-called Cabibbo Angle Anomaly in the framework of the Standard Model Effective Field Theory (SMEFT), including not only low-energy charged current processes (`L'), but also electroweak precision observables (`EW') and Drell-Yan collider processes (`C') that probe the same underlying physics across a broad range of energy scales. The resulting `CLEW' framework not only allows one to test explanations of the Cabibbo Angle Anomaly, but is set up to provide near model-independent analyses with minimal assumptions on the flavor structure of the SMEFT operators. Besides the global analysis, we consider a large number of simpler scenarios, each with a subset of SMEFT operators, and investigate how much they improve upon the Standard Model fit. We find that the most favored scenarios, as judged by the Akaike Information Criterion, are those that involve right-handed charged currents. Additional interactions, namely oblique operators, terms modifying the Fermi constant, and operators involving right-handed neutral currents, play a role if the CDF determination of the $W$ mass is included in the analysis.

==> anc/CLEW-results.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    524557,      14071]
NotebookOptionsPosition[    518202,      13961]
NotebookOutlinePosition[    518599,      13977]
CellTagsIndexPosition[    518556,      13974]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["CLEW analysis within SMEFT", "Title",
 CellChangeTimes->{{3.7740305242097187`*^9, 3.7740305469323883`*^9}, 
   3.775409201014748*^9, {3.7754092747381067`*^9, 3.7754092765672503`*^9}, {
   3.907071745891765*^9, 
   3.9070717702719927`*^9}},ExpressionUUID->"803c6c22-a9d5-462c-ad09-\
40f3a37bcd83"],

Cell[TextData[{
 "Vincenzo Cirigliano, Wouter Dekens, Jordy de Vries, Emanuele Mereghetti, \
Tom Tong\n\n",
 ButtonBox["arXiv:2023.XXXXX [hep-ph]",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["https://arxiv.org/abs/2023.XXXXX"], None},
  ButtonNote->"https://arxiv.org/abs/2023.XXXXX"]
}], "Text",
 CellChangeTimes->{{3.774030679825966*^9, 3.7740307379723873`*^9}, {
  3.774030775323946*^9, 3.774030779571828*^9}, {3.7740637359252443`*^9, 
  3.7740637360436783`*^9}, {3.775408062877491*^9, 3.775408063225032*^9}, {
  3.775409191150275*^9, 3.775409218438128*^9}, {3.7754092597947483`*^9, 
  3.7754092650532846`*^9}, {3.7754093150274677`*^9, 3.775409315030829*^9}, {
  3.775409351740418*^9, 3.775409361185142*^9}, {3.874824559060027*^9, 
  3.874824610909993*^9}, {3.876988836503737*^9, 3.87698883806048*^9}, {
  3.907071781201627*^9, 
  3.9070718435263777`*^9}},ExpressionUUID->"b71bb4ea-8072-48fe-a4d2-\
72c79d25c712"],

Cell[CellGroupData[{

Cell["Input - read in one of the fits", "Section",
 CellChangeTimes->{{3.832699399290025*^9, 3.83269942456717*^9}, {
  3.8326995820368886`*^9, 3.832699604465564*^9}, {3.83559803510096*^9, 
  3.8355980434581676`*^9}, {3.8362013720165443`*^9, 3.8362014102265635`*^9}, {
  3.83776365129683*^9, 3.837763677497583*^9}, {3.837768130001987*^9, 
  3.837768130570093*^9}, {3.83838859215233*^9, 3.8383885952876387`*^9}, {
  3.867241586589141*^9, 3.86724158905284*^9}, {3.87570857765038*^9, 
  3.875708596521407*^9}, {3.8757162879261217`*^9, 3.8757162967501287`*^9}, {
  3.8828918177123137`*^9, 3.882891825115377*^9}, {3.882891868144103*^9, 
  3.882891869593431*^9}, {3.885063574245675*^9, 3.885063577755103*^9}, {
  3.885657479781246*^9, 3.885657479960731*^9}, {3.895694253501416*^9, 
  3.895694253663577*^9}, {3.90691979011735*^9, 3.906919813724903*^9}, {
  3.906920086978698*^9, 3.906920105436413*^9}, {3.907071351023645*^9, 
  3.907071355797408*^9}},ExpressionUUID->"58eb135c-c84d-4b7a-8d51-\
d9aac8fb5d78"],

Cell[CellGroupData[{

Cell[TextData[{
 "CLEW22 - ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["m", "W"], "[", "PDG", "]"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "dbf3d2fe-3507-4765-b9f8-aa6728ebb407"]
}], "Subsubsection",
 CellChangeTimes->{{3.906919271941484*^9, 3.9069192725532913`*^9}, {
  3.9069194890042048`*^9, 3.906919500651869*^9}, {3.90691967731575*^9, 
  3.906919677491436*^9}, {3.9069200835995693`*^9, 
  3.906920139205325*^9}},ExpressionUUID->"4b9ed29b-b5ec-4500-acf8-\
a5dc7b2b451f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"whatfit", "=", 
   RowBox[{"{", 
    RowBox[{"CLEW22", ",", "PDG"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.907071873693165*^9, 3.907071886225775*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"9055a9c5-876c-4ae0-ad49-ca9413fb6cb6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Chi]2min", "=", "162.13890394943593`"}], ";"}]], "Input",
 CellChangeTimes->{{3.9069199423046503`*^9, 3.906919943926528*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"ded8d34f-f78e-4400-919c-a2dfae66bee1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"WCs", "=", 
   RowBox[{"{", 
    RowBox[{"\[Lambda]", ",", 
     RowBox[{"CHl3", "[", 
      RowBox[{"1", ",", "1"}], "]"}], ",", 
     RowBox[{"CHl3", "[", 
      RowBox[{"2", ",", "2"}], "]"}], ",", 
     RowBox[{"CHqD", "[", 
      RowBox[{"1", ",", "1"}], "]"}], ",", 
     RowBox[{"CHqD", "[", 
      RowBox[{"2", ",", "2"}], "]"}], ",", 
     RowBox[{"CHqU", "[", 
      RowBox[{"1", ",", "1"}], "]"}], ",", 
     RowBox[{"CHud", "[", 
      RowBox[{"1", ",", "1"}], "]"}], ",", 
     RowBox[{"CHud", "[", 
      RowBox[{"1", ",", "2"}], "]"}], ",", 
     RowBox[{"Cledq", "[", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}], ",", 
     RowBox[{"Cledq", "[", 
      RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}], ",", 
     RowBox[{"Cledq", "[", 
      RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}], ",", 
     RowBox[{"Cledq", "[", 
      RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}], ",", 
     RowBox[{"Clequ1Bar", "[", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}], ",", 
     RowBox[{"Clequ1Bar", "[", 
      RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}], ",", 
     RowBox[{"Clequ3Bar", "[", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}], ",", 
     RowBox[{"Clequ3Bar", "[", 
      RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}], ",", 
     RowBox[{"Cll", "[", 
      RowBox[{"2", ",", "1", ",", "1", ",", "2"}], "]"}], ",", 
     RowBox[{"ClqD", "[", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}], ",", 
     RowBox[{"ClqD", "[", 
      RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}], ",", 
     RowBox[{"ClqD", "[", 
      RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}], ",", 
     RowBox[{"ClqD", "[", 
      RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}], ",", 
     RowBox[{"ClqU", "[", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}], ",", 
     RowBox[{"ClqU", "[", 
      RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.906919928851056*^9, 3.906919931684754*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"1e0aece4-776f-4ff1-8648-e36fa1d2db71"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Sigma]", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.01212875791339144`", ",", "0.008346710553110504`", ",", 
     "0.013822526860163506`", ",", "0.5756670586707244`", ",", 
     "0.33867005851890897`", ",", "0.415072058935543`", ",", 
     "0.27849296301088533`", ",", "0.3627134822954096`", ",", 
     "0.00920630210359378`", ",", "0.00921438556261931`", ",", 
     "0.041046947527396974`", ",", "0.03771308207296878`", ",", 
     "0.009206234882008167`", ",", "0.03768890649156421`", ",", 
     "0.012509921559214278`", ",", "0.20016883568224692`", ",", 
     "0.01641132838091697`", ",", "0.01210262773586282`", ",", 
     "0.07931563631656742`", ",", "0.008969805449106808`", ",", 
     "0.07917565974934776`", ",", "0.01342610291892407`", ",", 
     "0.009171777805787418`"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9069200115278883`*^9, 3.906920014147265*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"56399ee3-c101-4ed3-b6d0-e9f35b9ce1a2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Mu]", "=", 
   RowBox[{"{", 
    RowBox[{"0.22760343040006048`", ",", 
     RowBox[{"-", "0.009143412985126638`"}], ",", 
     RowBox[{"-", "0.016449148389465835`"}], ",", "0.7000146533402385`", ",", 
     
     RowBox[{"-", "0.4257080086532005`"}], ",", "0.3447318432613965`", ",", 
     RowBox[{"-", "0.3542564676703632`"}], ",", "0.015631773937417017`", ",", 
     
     RowBox[{"-", "0.000721112052931143`"}], ",", 
     RowBox[{"-", "0.000855860881018601`"}], ",", "0.021876117092754815`", 
     ",", 
     RowBox[{"-", "0.0022871201688033677`"}], ",", 
     RowBox[{"-", "0.0007958546588392654`"}], ",", "0.007025513189608182`", 
     ",", 
     RowBox[{"-", "0.003953399839543382`"}], ",", 
     RowBox[{"-", "0.07215058603125798`"}], ",", 
     RowBox[{"-", "0.012992258856325352`"}], ",", 
     RowBox[{"-", "0.02270291319201583`"}], ",", 
     RowBox[{"-", "0.047842745123081905`"}], ",", "0.010463197366116986`", 
     ",", 
     RowBox[{"-", "0.09272125894166633`"}], ",", 
     RowBox[{"-", "0.02410753110794011`"}], ",", "0.0053256128751871835`"}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.906920026988598*^9, 3.906920028652158*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"338d7d23-96d0-4f7e-804f-ab565026fdb0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"corr", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1.0000000000000002`", ",", 
       RowBox[{"-", "0.02650691301166512`"}], ",", 
       RowBox[{"-", "0.02849011078646652`"}], ",", "0.43900066520388326`", 
       ",", 
       RowBox[{"-", "0.41032529913432375`"}], ",", "0.33930108313331286`", 
       ",", 
       RowBox[{"-", "0.052836989783463996`"}], ",", 
       RowBox[{"-", "0.937355453962652`"}], ",", 
       RowBox[{"-", "0.000738124538799538`"}], ",", "0.03584894831619848`", 
       ",", 
       RowBox[{"-", "0.8411828959700984`"}], ",", "0.933211987341948`", ",", 
       RowBox[{"-", "0.0010680068429069517`"}], ",", 
       RowBox[{"-", "0.932602349241003`"}], ",", 
       RowBox[{"-", "0.0008578162251539879`"}], ",", 
       RowBox[{"-", "0.0069966703348727545`"}], ",", 
       RowBox[{"-", "0.0303081088782811`"}], ",", 
       RowBox[{"-", "0.025530598959867794`"}], ",", 
       RowBox[{"-", "0.21881701649407215`"}], ",", 
       RowBox[{"-", "0.011852759214733513`"}], ",", 
       RowBox[{"-", "0.22594444470108882`"}], ",", 
       RowBox[{"-", "0.07278305589816858`"}], ",", 
       RowBox[{"-", "0.08441327681809765`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.0265069130116379`"}], ",", "0.9999999999999998`", ",", 
       "0.49977485333438143`", ",", 
       RowBox[{"-", "0.02884027136230683`"}], ",", "0.09802042881747189`", 
       ",", 
       RowBox[{"-", "0.02619106902729188`"}], ",", 
       RowBox[{"-", "0.01081541435611392`"}], ",", 
       RowBox[{"-", "0.0018756037101306416`"}], ",", 
       RowBox[{"-", "0.00015115879051965652`"}], ",", 
       RowBox[{"-", "0.00014200541137998423`"}], ",", 
       "0.00015357836878194283`", ",", "0.0015791869764702532`", ",", 
       RowBox[{"-", "0.00021854452189990728`"}], ",", 
       RowBox[{"-", "0.0015777823009986394`"}], ",", 
       RowBox[{"-", "0.00017558998868552364`"}], ",", "0.009275657001451693`",
        ",", "0.6119553105889628`", ",", 
       RowBox[{"-", "0.009523467788987829`"}], ",", 
       RowBox[{"-", "0.0018224199003866956`"}], ",", "0.009818300521025426`", 
       ",", 
       RowBox[{"-", "0.02287189032317102`"}], ",", 
       RowBox[{"-", "0.007521110691447712`"}], ",", 
       RowBox[{"-", "0.0030037256249220655`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.028490110786432484`"}], ",", "0.49977485333437005`", 
       ",", "1.0000000000000002`", ",", 
       RowBox[{"-", "0.029991060767564363`"}], ",", "0.07913731664866964`", 
       ",", 
       RowBox[{"-", "0.02590313140322495`"}], ",", "0.007177675624446145`", 
       ",", "0.0012447488775443201`", ",", "0.00010079530164254215`", ",", 
       "0.00007906724196607603`", ",", "0.007596000048658308`", ",", 
       "0.0006607325395994843`", ",", "0.00014456188558896062`", ",", 
       RowBox[{"-", "0.000662760843849942`"}], ",", "0.00011653039394059412`",
        ",", 
       RowBox[{"-", "0.061249200595912094`"}], ",", "0.910343340692592`", ",",
        "0.04817731637674064`", ",", 
       RowBox[{"-", "0.09321676600384633`"}], ",", 
       RowBox[{"-", "0.07109351665098065`"}], ",", "0.05167847336007398`", 
       ",", "0.005632774102544852`", ",", 
       RowBox[{"-", "0.025806539216175657`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.43900066520643566`", ",", 
       RowBox[{"-", "0.028840271362342764`"}], ",", 
       RowBox[{"-", "0.02999106076762469`"}], ",", "1.`", ",", 
       RowBox[{"-", "0.8475440164778077`"}], ",", "0.8545306074873911`", ",", 
       
       RowBox[{"-", "0.6188218441254565`"}], ",", 
       RowBox[{"-", "0.10731577274677039`"}], ",", 
       RowBox[{"-", "0.008644275359067042`"}], ",", 
       RowBox[{"-", "0.008271505244975373`"}], ",", "0.08106937737318959`", 
       ",", "0.10683449981956217`", ",", 
       RowBox[{"-", "0.012509062740192454`"}], ",", 
       RowBox[{"-", "0.10676469926449668`"}], ",", 
       RowBox[{"-", "0.010046661468610878`"}], ",", 
       RowBox[{"-", "0.0005786977716459243`"}], ",", 
       RowBox[{"-", "0.03403834026078103`"}], ",", 
       RowBox[{"-", "0.03995324936547625`"}], ",", 
       RowBox[{"-", "0.463385879823881`"}], ",", 
       RowBox[{"-", "0.011759142513540481`"}], ",", 
       RowBox[{"-", "0.4628299487423808`"}], ",", 
       RowBox[{"-", "0.1492755356137355`"}], ",", 
       RowBox[{"-", "0.16682263920962787`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.4103252991359214`"}], ",", "0.09802042881730888`", ",",
        "0.07913731664841722`", ",", 
       RowBox[{"-", "0.8475440164753122`"}], ",", "0.9999999999999998`", ",", 
       
       RowBox[{"-", "0.4549857862477488`"}], ",", "0.8977823071777141`", ",", 
       "0.15569295585971585`", ",", "0.01254108004189865`", ",", 
       "0.011999068890394819`", ",", 
       RowBox[{"-", "0.11768391673754552`"}], ",", 
       RowBox[{"-", "0.1548638488448588`"}], ",", "0.01814801286517702`", ",",
        "0.15476249874570128`", ",", "0.014575626384714163`", ",", 
       RowBox[{"-", "0.0033802086788475927`"}], ",", "0.08716746645173626`", 
       ",", "0.020669131864829396`", ",", "0.6630092623715771`", ",", 
       RowBox[{"-", "0.0003660785503953103`"}], ",", "0.6605759747373823`", 
       ",", "0.17835195563905282`", ",", "0.2234157789213462`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"0.3393010831359268`", ",", 
       RowBox[{"-", "0.026191069027509017`"}], ",", 
       RowBox[{"-", "0.025903131403583194`"}], ",", "0.8545306074900423`", 
       ",", 
       RowBox[{"-", "0.45498578625222985`"}], ",", "1.0000000000000002`", ",", 
       RowBox[{"-", "0.15346773984035533`"}], ",", 
       RowBox[{"-", "0.02661429818554812`"}], ",", 
       RowBox[{"-", "0.0021437589917515133`"}], ",", 
       RowBox[{"-", "0.0020522882490038156`"}], ",", "0.019930527483265983`", 
       ",", "0.026601507825243467`", ",", 
       RowBox[{"-", "0.003102285279723579`"}], ",", 
       RowBox[{"-", "0.026584265652733627`"}], ",", 
       RowBox[{"-", "0.00249156901945329`"}], ",", 
       RowBox[{"-", "0.003579358608670357`"}], ",", 
       RowBox[{"-", "0.02091589771385264`"}], ",", 
       RowBox[{"-", "0.04757911452247403`"}], ",", 
       RowBox[{"-", "0.12202486625570583`"}], ",", 
       RowBox[{"-", "0.019543718386113955`"}], ",", 
       RowBox[{"-", "0.12532490049486494`"}], ",", 
       RowBox[{"-", "0.07476940188678172`"}], ",", 
       RowBox[{"-", "0.05929984333980105`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.0528369897835277`"}], ",", 
       RowBox[{"-", "0.01081541435628849`"}], ",", "0.007177675624160053`", 
       ",", 
       RowBox[{"-", "0.6188218441243695`"}], ",", "0.8977823071781758`", ",", 
       
       RowBox[{"-", "0.15346773983836653`"}], ",", "1.`", ",", 
       RowBox[{"-", "0.1380401240223209`"}], ",", 
       RowBox[{"-", "0.023295016953467907`"}], ",", 
       RowBox[{"-", "0.011606754714246815`"}], ",", 
       RowBox[{"-", "0.41530830743536384`"}], ",", "0.13753231512603745`", 
       ",", 
       RowBox[{"-", "0.017057417151312166`"}], ",", 
       RowBox[{"-", "0.13744260213693976`"}], ",", 
       RowBox[{"-", "0.013889188455873943`"}], ",", 
       RowBox[{"-", "0.004331332007869502`"}], ",", "0.0026618661096878046`", 
       ",", "0.0018156860163039599`", ",", "0.6660811829352942`", ",", 
       RowBox[{"-", "0.006377542920444586`"}], ",", "0.6646011134246307`", 
       ",", "0.15951010807749016`", ",", "0.21961745362127474`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.9373554539617007`"}], ",", 
       RowBox[{"-", "0.0018756037101344304`"}], ",", "0.0012447488775290158`",
        ",", 
       RowBox[{"-", "0.10731577274369723`"}], ",", "0.15569295585678417`", 
       ",", 
       RowBox[{"-", "0.026614298183445424`"}], ",", 
       RowBox[{"-", "0.13804012402293733`"}], ",", "1.`", ",", 
       RowBox[{"-", "0.0019282722117041845`"}], ",", 
       RowBox[{"-", "0.04212137512153611`"}], ",", "0.9528553433089689`", ",", 
       RowBox[{"-", "0.9935111679401453`"}], ",", 
       RowBox[{"-", "0.0027903982026364254`"}], ",", "0.9941793136192842`", 
       ",", 
       RowBox[{"-", "0.002241100950992138`"}], ",", 
       RowBox[{"-", "0.0007511374712286272`"}], ",", "0.0004616194686478087`",
        ",", "0.0003148753458426177`", ",", "0.1155114634205689`", ",", 
       RowBox[{"-", "0.001105990206117032`"}], ",", "0.11525479042573145`", 
       ",", "0.027662162613065984`", ",", "0.038085948242892874`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.0007381245404481842`"}], ",", 
       RowBox[{"-", "0.000151158793185337`"}], ",", "0.00010079529822918343`",
        ",", 
       RowBox[{"-", "0.008644275311242962`"}], ",", "0.01254108000758279`", 
       ",", 
       RowBox[{"-", "0.0021437589276004513`"}], ",", 
       RowBox[{"-", "0.023295016962091113`"}], ",", 
       RowBox[{"-", "0.0019282721899373557`"}], ",", "1.`", ",", 
       "0.9991715823649044`", ",", 
       RowBox[{"-", "0.0005050056833080659`"}], ",", "0.0019245102492735807`",
        ",", "0.9999798273194207`", ",", 
       RowBox[{"-", "0.0019353528494054268`"}], ",", "0.582466773936987`", 
       ",", 
       RowBox[{"-", "0.00006213398922757026`"}], ",", 
       "0.000037590173670954555`", ",", "0.000024743873718118597`", ",", 
       "0.00930563518801189`", ",", 
       RowBox[{"-", "0.0000882355543355588`"}], ",", "0.009282435126184279`", 
       ",", "0.00222810089908804`", ",", "0.003067861089724545`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.03584894831451026`", ",", 
       RowBox[{"-", "0.00014200541404469654`"}], ",", 
       "0.00007906723855408754`", ",", 
       RowBox[{"-", "0.008271505197302064`"}], ",", "0.011999068856223821`", 
       ",", 
       RowBox[{"-", "0.002052288184971735`"}], ",", 
       RowBox[{"-", "0.011606754722841802`"}], ",", 
       RowBox[{"-", "0.04212137509977873`"}], ",", "0.9991715823658751`", ",",
        "1.`", ",", 
       RowBox[{"-", "0.040598599796640565`"}], ",", "0.041910980820412586`", 
       ",", "0.9992249376369604`", ",", 
       RowBox[{"-", "0.04189680065317305`"}], ",", "0.582053222764123`", ",", 
       
       RowBox[{"-", "0.00008523756380839033`"}], ",", 
       "0.000022663550178285776`", ",", "0.00004390428915411286`", ",", 
       "0.008864748019126286`", ",", 
       RowBox[{"-", "0.00011231471013776764`"}], ",", "0.008925282366479869`",
        ",", "0.002134604923218496`", ",", "0.002934097255413141`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.8411828959690468`"}], ",", "0.00015357836884128`", ",",
        "0.007596000048742654`", ",", "0.08106937737545471`", ",", 
       RowBox[{"-", "0.11768391674020791`"}], ",", "0.01993052748428207`", 
       ",", 
       RowBox[{"-", "0.41530830743576264`"}], ",", "0.9528553433085125`", ",", 
       RowBox[{"-", "0.0005050057082558665`"}], ",", 
       RowBox[{"-", "0.040598599821557335`"}], ",", "1.0000000000000002`", 
       ",", 
       RowBox[{"-", "0.9377393110039478`"}], ",", 
       RowBox[{"-", "0.0031256782936641167`"}], ",", "0.95657929159518`", ",", 
       RowBox[{"-", "0.002472201410029257`"}], ",", "0.00806420474058871`", 
       ",", "0.006278100304479546`", ",", "0.002004321377154953`", ",", 
       RowBox[{"-", "0.09340181861601332`"}], ",", 
       RowBox[{"-", "0.0031400928529921445`"}], ",", 
       RowBox[{"-", "0.08128954445793281`"}], ",", 
       RowBox[{"-", "0.02152887186602464`"}], ",", 
       RowBox[{"-", "0.028760760004047464`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.9332119873410245`", ",", "0.0015791869764715369`", ",", 
       "0.0006607325396138929`", ",", "0.10683449981653313`", ",", 
       RowBox[{"-", "0.1548638488419646`"}], ",", "0.026601507823179826`", 
       ",", "0.137532315126641`", ",", 
       RowBox[{"-", "0.9935111679401587`"}], ",", "0.0019245102711655622`", 
       ",", "0.04191098084229547`", ",", 
       RowBox[{"-", "0.9377393110044123`"}], ",", "1.0000000000000002`", ",", 
       "0.0027765401999858617`", ",", 
       RowBox[{"-", "0.9782312122574975`"}], ",", "0.0022328526695087236`", 
       ",", 
       RowBox[{"-", "0.007726142200001044`"}], ",", "0.0009948389479550073`", 
       ",", 
       RowBox[{"-", "0.0025244576167620754`"}], ",", 
       RowBox[{"-", "0.1106652887459779`"}], ",", "0.004148945100415628`", 
       ",", 
       RowBox[{"-", "0.11945309636832013`"}], ",", 
       RowBox[{"-", "0.02782092617285537`"}], ",", 
       RowBox[{"-", "0.037754766786057825`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.001068006844559539`"}], ",", 
       RowBox[{"-", "0.00021854452456689859`"}], ",", 
       "0.00014456188217337425`", ",", 
       RowBox[{"-", "0.012509062692356103`"}], ",", "0.018148012830860493`", 
       ",", 
       RowBox[{"-", "0.0031022852155521475`"}], ",", 
       RowBox[{"-", "0.017057417159938842`"}], ",", 
       RowBox[{"-", "0.002790398180859505`"}], ",", "0.9999798273195313`", 
       ",", "0.9992249376360995`", ",", 
       RowBox[{"-", "0.0031256782687070776`"}], ",", "0.0027765401780838867`",
        ",", "1.0000000000000002`", ",", 
       RowBox[{"-", "0.0027626306643355504`"}], ",", "0.5824802145387559`", 
       ",", 
       RowBox[{"-", "0.0000859257827490227`"}], ",", 
       "0.00005340249831017316`", ",", "0.0000373180982147151`", ",", 
       "0.013463159153074616`", ",", 
       RowBox[{"-", "0.00012976769040976956`"}], ",", "0.013435764970718684`",
        ",", "0.00322446258351462`", ",", "0.004439369474140117`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.9326023492400529`"}], ",", 
       RowBox[{"-", "0.0015777823010027431`"}], ",", 
       RowBox[{"-", "0.0006627608438663289`"}], ",", 
       RowBox[{"-", "0.10676469926142326`"}], ",", "0.15476249874277134`", 
       ",", 
       RowBox[{"-", "0.02658426565062507`"}], ",", 
       RowBox[{"-", "0.13744260213755527`"}], ",", "0.9941793136192866`", ",", 
       RowBox[{"-", "0.0019353528710331972`"}], ",", 
       RowBox[{"-", "0.04189680067479155`"}], ",", "0.9565792915956381`", ",", 
       RowBox[{"-", "0.9782312122574857`"}], ",", 
       RowBox[{"-", "0.0027626306859734016`"}], ",", "1.0000000000000002`", 
       ",", 
       RowBox[{"-", "0.002231396161737607`"}], ",", "0.007732066353744378`", 
       ",", 
       RowBox[{"-", "0.0009960721141001555`"}], ",", "0.0025256710591417503`",
        ",", "0.11058738123819975`", ",", 
       RowBox[{"-", "0.0041501808271433875`"}], ",", "0.11938115665745021`", 
       ",", "0.02780311550374677`", ",", "0.03772989196618047`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.0008578162366544515`"}], ",", 
       RowBox[{"-", "0.00017558999009620248`"}], ",", 
       "0.00011653039206116368`", ",", 
       RowBox[{"-", "0.010046661442147716`"}], ",", "0.014575626366824622`", 
       ",", 
       RowBox[{"-", "0.002491568982362178`"}], ",", 
       RowBox[{"-", "0.013889188469024254`"}], ",", 
       RowBox[{"-", "0.002241100927133574`"}], ",", "0.582466774124024`", ",",
        "0.5820532229499622`", ",", 
       RowBox[{"-", "0.0024722013838671775`"}], ",", "0.00223285264574702`", 
       ",", "0.5824802147257011`", ",", 
       RowBox[{"-", "0.002231396137922616`"}], ",", "0.9999999999999998`", 
       ",", 
       RowBox[{"-", "0.00007032011572358946`"}], ",", 
       "0.000043215559700117815`", ",", "0.000029476316876092152`", ",", 
       "0.01081392470268417`", ",", 
       RowBox[{"-", "0.00010353997804524057`"}], ",", "0.01078989534327612`", 
       ",", "0.0025896680205854026`", ",", "0.0035655212694740697`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.006996670334916266`"}], ",", "0.00927565700145467`", 
       ",", 
       RowBox[{"-", "0.061249200595909575`"}], ",", 
       RowBox[{"-", "0.000578697771681864`"}], ",", 
       RowBox[{"-", "0.0033802086788274014`"}], ",", 
       RowBox[{"-", "0.0035793586087026047`"}], ",", 
       RowBox[{"-", "0.004331332007867913`"}], ",", 
       RowBox[{"-", "0.0007511374711927869`"}], ",", 
       RowBox[{"-", "0.0000621339891318688`"}], ",", 
       RowBox[{"-", "0.00008523756371415679`"}], ",", "0.008064204740621767`",
        ",", 
       RowBox[{"-", "0.007726142200036357`"}], ",", 
       RowBox[{"-", "0.00008592578265331415`"}], ",", 
       "0.0077320663537800574`", ",", 
       RowBox[{"-", "0.00007032011573153608`"}], ",", "0.9999999999999998`", 
       ",", 
       RowBox[{"-", "0.04688940884302084`"}], ",", "0.07128783851806739`", 
       ",", 
       RowBox[{"-", "0.13892377406988207`"}], ",", 
       RowBox[{"-", "0.09827581491500162`"}], ",", "0.1526468455600593`", ",",
        "0.009267706425254584`", ",", 
       RowBox[{"-", "0.00496552704875853`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.03030810887819861`"}], ",", "0.6119553105889511`", ",",
        "0.9103433406925925`", ",", 
       RowBox[{"-", "0.03403834026061754`"}], ",", "0.08716746645190032`", 
       ",", 
       RowBox[{"-", "0.020915897713414424`"}], ",", "0.0026618661099348626`", 
       ",", "0.00046161946864899355`", ",", "0.00003759017635072162`", ",", 
       "0.0000226635528575302`", ",", "0.00627810030440304`", ",", 
       "0.0009948389479541948`", ",", "0.00005340250099181988`", ",", 
       RowBox[{"-", "0.0009960721140976957`"}], ",", 
       "0.00004321556114441709`", ",", 
       RowBox[{"-", "0.04688940884302382`"}], ",", "0.9999999999999998`", ",",
        "0.04017604049539884`", ",", 
       RowBox[{"-", "0.07752796811081637`"}], ",", 
       RowBox[{"-", "0.05474414162046348`"}], ",", "0.03512346694681129`", 
       ",", "0.005604050819020139`", ",", 
       RowBox[{"-", "0.021875478090023572`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.025530598959932482`"}], ",", 
       RowBox[{"-", "0.00952346778899753`"}], ",", "0.048177316376728535`", 
       ",", 
       RowBox[{"-", "0.03995324936542723`"}], ",", "0.02066913186496393`", 
       ",", 
       RowBox[{"-", "0.04757911452221145`"}], ",", "0.001815686016461822`", 
       ",", "0.0003148753459651663`", ",", "0.00002474387527740383`", ",", 
       "0.000043904290708845124`", ",", "0.002004321377214099`", ",", 
       RowBox[{"-", "0.002524457616879391`"}], ",", "0.00003731809977550626`",
        ",", "0.002525671059258125`", ",", "0.00002947631767342141`", ",", 
       "0.07128783851807766`", ",", "0.0401760404953904`", ",", 
       "0.9999999999999999`", ",", 
       RowBox[{"-", "0.0930951648038555`"}], ",", "0.07996508101612101`", ",", 
       RowBox[{"-", "0.12005656094253739`"}], ",", "0.9234889203420625`", ",",
        "0.005744900874225394`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.21881701649467317`"}], ",", 
       RowBox[{"-", "0.0018224199005638876`"}], ",", 
       RowBox[{"-", "0.09321676600413349`"}], ",", 
       RowBox[{"-", "0.463385879821231`"}], ",", "0.6630092623704882`", ",", 
       RowBox[{"-", "0.12202486625213917`"}], ",", "0.6660811829343123`", ",",
        "0.11551146342235902`", ",", "0.009305635202917502`", ",", 
       "0.008864748033943508`", ",", 
       RowBox[{"-", "0.09340181861415109`"}], ",", 
       RowBox[{"-", "0.11066528874774688`"}], ",", "0.01346315916797521`", 
       ",", "0.11058738123998704`", ",", "0.01081392470986241`", ",", 
       RowBox[{"-", "0.1389237740698894`"}], ",", 
       RowBox[{"-", "0.07752796811104964`"}], ",", 
       RowBox[{"-", "0.09309516480403324`"}], ",", "1.0000000000000002`", ",", 
       RowBox[{"-", "0.15537603183563187`"}], ",", "0.7293389239265375`", ",",
        "0.2515570753278274`", ",", "0.1561162454270598`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.011852759214780548`"}], ",", "0.009818300521032887`", 
       ",", 
       RowBox[{"-", "0.07109351665096754`"}], ",", 
       RowBox[{"-", "0.011759142513717867`"}], ",", 
       RowBox[{"-", "0.000366078550286948`"}], ",", 
       RowBox[{"-", "0.01954371838622773`"}], ",", 
       RowBox[{"-", "0.006377542920379731`"}], ",", 
       RowBox[{"-", "0.0011059902061059652`"}], ",", 
       RowBox[{"-", "0.00008823555346467376`"}], ",", 
       RowBox[{"-", "0.00011231470926722722`"}], ",", 
       RowBox[{"-", "0.0031400928530121988`"}], ",", "0.004148945100406843`", 
       ",", 
       RowBox[{"-", "0.0001297676895377267`"}], ",", 
       RowBox[{"-", "0.0041501808271338595`"}], ",", 
       RowBox[{"-", "0.00010353997745920891`"}], ",", 
       RowBox[{"-", "0.09827581491500882`"}], ",", 
       RowBox[{"-", "0.05474414162044887`"}], ",", "0.07996508101613078`", 
       ",", 
       RowBox[{"-", "0.15537603183555435`"}], ",", "1.`", ",", 
       RowBox[{"-", "0.23796123925988533`"}], ",", "0.01077705329599105`", 
       ",", "0.8500744318708323`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.2259444447017492`"}], ",", 
       RowBox[{"-", "0.022871890323347334`"}], ",", "0.051678473359795446`", 
       ",", 
       RowBox[{"-", "0.4628299487398059`"}], ",", "0.6605759747363708`", ",", 
       
       RowBox[{"-", "0.12532490049132858`"}], ",", "0.6646011134237186`", ",",
        "0.11525479042756567`", ",", "0.009282435141033548`", ",", 
       "0.008925282381239467`", ",", 
       RowBox[{"-", "0.08128954445604927`"}], ",", 
       RowBox[{"-", "0.11945309637013293`"}], ",", "0.013435764985563358`", 
       ",", "0.11938115665928246`", ",", "0.010789895350372386`", ",", 
       "0.15264684556005195`", ",", "0.03512346694658343`", ",", 
       RowBox[{"-", "0.12005656094270953`"}], ",", "0.729338923926591`", ",", 
       
       RowBox[{"-", "0.23796123925996526`"}], ",", "0.9999999999999998`", ",",
        "0.10498219909413295`", ",", "0.24885643922815787`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.07278305589835989`"}], ",", 
       RowBox[{"-", "0.007521110691501881`"}], ",", "0.005632774102462979`", 
       ",", 
       RowBox[{"-", "0.1492755356130108`"}], ",", "0.1783519556388919`", ",", 
       
       RowBox[{"-", "0.07476940188564099`"}], ",", "0.15951010807738003`", 
       ",", "0.027662162613611947`", ",", "0.0022281009042072956`", ",", 
       "0.002134604928312164`", ",", 
       RowBox[{"-", "0.02152887186551487`"}], ",", 
       RowBox[{"-", "0.02782092617339107`"}], ",", "0.0032244625886341705`", 
       ",", "0.027803115504285828`", ",", "0.0025896680231135504`", ",", 
       "0.009267706425262976`", ",", "0.005604050818953906`", ",", 
       "0.9234889203420172`", ",", "0.25155707532798094`", ",", 
       "0.010777053295963443`", ",", "0.10498219909426873`", ",", "1.`", ",", 
       "0.041733066151883685`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.08441327681836944`"}], ",", 
       RowBox[{"-", "0.0030037256249763862`"}], ",", 
       RowBox[{"-", "0.025806539216259295`"}], ",", 
       RowBox[{"-", "0.1668226392089022`"}], ",", "0.22341577892109168`", ",", 
       RowBox[{"-", "0.059299843338681664`"}], ",", "0.219617453621013`", ",",
        "0.03808594824354164`", ",", "0.0030678610955611027`", ",", 
       "0.0029340972612181865`", ",", 
       RowBox[{"-", "0.028760760003409207`"}], ",", 
       RowBox[{"-", "0.03775476678669655`"}], ",", "0.004439369479975989`", 
       ",", "0.03772989196682708`", ",", "0.003565521272423532`", ",", 
       RowBox[{"-", "0.004965527048768588`"}], ",", 
       RowBox[{"-", "0.021875478090087684`"}], ",", "0.005744900874173366`", 
       ",", "0.15611624542714525`", ",", "0.8500744318708058`", ",", 
       "0.24885643922822712`", ",", "0.0417330661518593`", ",", 
       "1.0000000000000002`"}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.906920039108572*^9, 3.906920046350236*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"07d9d174-8c11-4d3b-b591-a259f2e8d405"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Chi]2", "=", 
   RowBox[{"\[Chi]2min", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"WCs", "-", "\[Mu]"}], ")"}], ".", 
     RowBox[{"Inverse", "[", 
      RowBox[{
       RowBox[{"DiagonalMatrix", "[", "\[Sigma]", "]"}], ".", "corr", ".", 
       RowBox[{"DiagonalMatrix", "[", "\[Sigma]", "]"}]}], "]"}], ".", 
     RowBox[{"(", 
      RowBox[{"WCs", "-", "\[Mu]"}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.906919516097981*^9, 3.9069195326242733`*^9}, {
  3.906919624900642*^9, 3.906919643630534*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"6813cd3e-ae35-4730-90e1-bd4998121c7b"],

Cell[BoxData[
 TemplateBox[{
  "Inverse", "luc", 
   "\"Result for \\!\\(\\*RowBox[{\\\"Inverse\\\"}]\\) of badly conditioned \
matrix \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"{\\\", \
RowBox[{\\\"0.0001471067685216555`\\\", \\\",\\\", RowBox[{\\\"-\\\", \
\\\"2.6834334796408804`*^-6\\\"}], \\\",\\\", RowBox[{\\\"-\\\", \
\\\"4.776369410630623`*^-6\\\"}], \\\",\\\", \\\"0.003065158131210041`\\\", \
\\\",\\\", RowBox[{\\\"-\\\", \\\"0.0016854715465016304`\\\"}], \\\",\\\", \\\
\"0.0017081463334739846`\\\", \\\",\\\", RowBox[{\\\"-\\\", \
\\\"0.00017847139600696708`\\\"}], \\\",\\\", RowBox[{\\\"-\\\", \
\\\"0.004123674121335303`\\\"}], \\\",\\\", RowBox[{\\\"-\\\", \
\\\"8.241973113319941`*^-8\\\"}], \\\",\\\", \\\"4.006444472191807`*^-6\\\", \
\\\",\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"13\\\", \
\\\"\[RightSkeleton]\\\"}]}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"9\\\", \\\"\[RightSkeleton]\\\"}], \\\",\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"13\\\", \\\"\[RightSkeleton]\\\"}]}], \\\
\"}\\\"}]\\) may contain significant numerical errors.\"", 2, 7, 1, 
   34770562660681475172, "New Kernel"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.907070867641088*^9, 3.907071616398608*^9, 
  3.907071931446924*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"3dba343d-fe1f-41c9-8dd1-29016c6ae522"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "CLEW37 - ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["m", "W"], "[", "PDG", "]"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "d67b0bd5-1059-4009-bf57-f81e9d313455"]
}], "Subsubsection",
 CellChangeTimes->{{3.906919271941484*^9, 3.9069192725532913`*^9}, {
  3.9069194890042048`*^9, 3.906919500651869*^9}, {3.906919661612151*^9, 
  3.9069196752347307`*^9}, {3.906920078200485*^9, 3.906920078428458*^9}, {
  3.90692011650734*^9, 
  3.906920141409684*^9}},ExpressionUUID->"b518f72a-a38b-4192-b7de-\
1860474cde45"],

Cell[BoxData[
 RowBox[{
  RowBox[{"whatfit", "=", 
   RowBox[{"{", 
    RowBox[{"CLEW37", ",", "PDG"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.907071894397111*^9, 3.907071895209964*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"7a61c931-f53d-4344-b914-f2c9de51d6f5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Chi]2min", "=", "152.100183582792`"}], ";"}]], "Input",
 CellChangeTimes->{{3.906919219109288*^9, 3.9069192567102947`*^9}, {
  3.906919291617632*^9, 3.906919337406775*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"ca8eba66-0db6-4081-b60c-a8bb0a627c22"],

Cell[BoxData[
 RowBox[{
  RowBox[{"WCs", "=", 
   RowBox[{"{", 
    RowBox[{"Cst", ",", "\[Lambda]", ",", 
     RowBox[{"CHd", "[", 
      RowBox[{"1", ",", "1"}], "]"}], ",", 
     RowBox[{"CHd", "[", 
      RowBox[{"2", ",", "2"}], "]"}], ",", 
     RowBox[{"CHd", "[", 
      RowBox[{"3", ",", "3"}], "]"}], ",", 
     RowBox[{"CHe", "[", 
      RowBox[{"1", ",", "1"}], "]"}], ",", 
     RowBox[{"CHe", "[", 
      RowBox[{"2", ",", "2"}], "]"}], ",", 
     RowBox[{"CHe", "[", 
      RowBox[{"3", ",", "3"}], "]"}], ",", 
     RowBox[{"CHl1", "[", 
      RowBox[{"1", ",", "1"}], "]"}], ",", 
     RowBox[{"CHl1", "[", 
      RowBox[{"2", ",", "2"}], "]"}], ",", 
     RowBox[{"CHl1", "[", 
      RowBox[{"3", ",", "3"}], "]"}], ",", 
     RowBox[{"CHl3", "[", 
      RowBox[{"1", ",", "1"}], "]"}], ",", 
     RowBox[{"CHl3", "[", 
      RowBox[{"2", ",", "2"}], "]"}], ",", 
     RowBox[{"CHl3", "[", 
      RowBox[{"3", ",", "3"}], "]"}], ",", 
     RowBox[{"CHqD", "[", 
      RowBox[{"1", ",", "1"}], "]"}], ",", 
     RowBox[{"CHqD", "[", 
      RowBox[{"2", ",", "2"}], "]"}], ",", 
     RowBox[{"CHqD", "[", 
      RowBox[{"3", ",", "3"}], "]"}], ",", 
     RowBox[{"CHqU", "[", 
      RowBox[{"1", ",", "1"}], "]"}], ",", 
     RowBox[{"CHqU", "[", 
      RowBox[{"2", ",", "2"}], "]"}], ",", 
     RowBox[{"CHu", "[", 
      RowBox[{"1", ",", "1"}], "]"}], ",", 
     RowBox[{"CHu", "[", 
      RowBox[{"2", ",", "2"}], "]"}], ",", 
     RowBox[{"CHud", "[", 
      RowBox[{"1", ",", "1"}], "]"}], ",", 
     RowBox[{"CHud", "[", 
      RowBox[{"1", ",", "2"}], "]"}], ",", 
     RowBox[{"Cledq", "[", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}], ",", 
     RowBox[{"Cledq", "[", 
      RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}], ",", 
     RowBox[{"Cledq", "[", 
      RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}], ",", 
     RowBox[{"Cledq", "[", 
      RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}], ",", 
     RowBox[{"Clequ1Bar", "[", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}], ",", 
     RowBox[{"Clequ1Bar", "[", 
      RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}], ",", 
     RowBox[{"Clequ3Bar", "[", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}], ",", 
     RowBox[{"Clequ3Bar", "[", 
      RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}], ",", 
     RowBox[{"Cll", "[", 
      RowBox[{"2", ",", "1", ",", "1", ",", "2"}], "]"}], ",", 
     RowBox[{"ClqD", "[", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}], ",", 
     RowBox[{"ClqD", "[", 
      RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}], ",", 
     RowBox[{"ClqD", "[", 
      RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}], ",", 
     RowBox[{"ClqD", "[", 
      RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}], ",", 
     RowBox[{"ClqU", "[", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}], ",", 
     RowBox[{"ClqU", "[", 
      RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.906919347408119*^9, 3.9069193499848013`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"57859d5b-117e-4f64-af5a-63bda9a8cb9c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Sigma]", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.061330840836125146`", ",", "0.012729026736833068`", ",", 
     "4.325342329028438`", ",", "1.57806837973261`", ",", 
     "0.28228913968553265`", ",", "0.01634121278564713`", ",", 
     "0.046422366861363`", ",", "0.02439905160309101`", ",", 
     "0.042204500850059085`", ",", "0.053040234843626216`", ",", 
     "0.0677475781338237`", ",", "0.12731250025197355`", ",", 
     "0.12457377952260469`", ",", "0.13953204876271372`", ",", 
     "0.8540586103752067`", ",", "0.5206607852063283`", ",", 
     "0.13226271593467867`", ",", "0.8184089544961235`", ",", 
     "0.17154749961434657`", ",", "1.0336916382718702`", ",", 
     "0.1753564320774132`", ",", "0.31832261593361255`", ",", 
     "0.3582422139990668`", ",", "0.009203904999812327`", ",", 
     "0.009211713374372692`", ",", "0.04046885279640973`", ",", 
     "0.03725381705190588`", ",", "0.009204188801632091`", ",", 
     "0.03722880814372388`", ",", "0.012509970204099516`", ",", 
     "0.2052516542416524`", ",", "0.07277604674365468`", ",", 
     "0.012813341358489666`", ",", "0.0900758685371237`", ",", 
     "0.009397376718905124`", ",", "0.08903303488735366`", ",", 
     "0.014224487408802914`", ",", "0.009558847706538986`"}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9069194390372353`*^9, 3.9069194418214493`*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"344cc6bc-9242-4fc6-8a8b-35305e1a0b56"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Mu]", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.05556983227931822`"}], ",", "0.22762251226961164`", ",", 
     "2.127888095552393`", ",", 
     RowBox[{"-", "1.0390529630867946`"}], ",", 
     RowBox[{"-", "0.6998192488415235`"}], ",", "0.015360372612063388`", ",", 
     
     RowBox[{"-", "0.0003651704692710396`"}], ",", 
     RowBox[{"-", "0.009884676989510715`"}], ",", "0.01820561022402819`", ",",
      "0.028704231726747298`", ",", 
     RowBox[{"-", "0.02462185017421876`"}], ",", "0.08549270233626044`", ",", 
     "0.06161570491845653`", ",", "0.11449760829203147`", ",", 
     "0.9304338779384425`", ",", 
     RowBox[{"-", "0.1965490503490575`"}], ",", 
     RowBox[{"-", "0.010004431990520458`"}], ",", "0.49373028143695447`", ",", 
     RowBox[{"-", "0.048198973999935064`"}], ",", "0.4261643642514862`", ",", 
     "0.10554073403504914`", ",", 
     RowBox[{"-", "0.2034557008571945`"}], ",", "0.04972465789671944`", ",", 
     RowBox[{"-", "0.0006487737046487173`"}], ",", 
     RowBox[{"-", "0.0007862301149329244`"}], ",", "0.018366549318514613`", 
     ",", 
     RowBox[{"-", "0.005936649105640888`"}], ",", 
     RowBox[{"-", "0.0006923652575693697`"}], ",", "0.010670339919748294`", 
     ",", 
     RowBox[{"-", "0.0038398782865302623`"}], ",", 
     RowBox[{"-", "0.05144525773635264`"}], ",", 
     RowBox[{"-", "0.05294237654763008`"}], ",", 
     RowBox[{"-", "0.02733953426587139`"}], ",", 
     RowBox[{"-", "0.05618213987271915`"}], ",", "0.009606445246333495`", ",", 
     RowBox[{"-", "0.11897516219221839`"}], ",", 
     RowBox[{"-", "0.028924776477244663`"}], ",", "0.0031110816515159193`"}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.90691942738002*^9, 3.906919430754499*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"2d79a5d1-b3bd-4d74-9282-24e7df61fb5d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"corr", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1.0000000000000002`", ",", "0.2415025596871917`", ",", 
       "0.27250465454115175`", ",", 
       RowBox[{"-", "0.05199345500441651`"}], ",", 
       RowBox[{"-", "0.014666031774901068`"}], ",", 
       RowBox[{"-", "0.7747051485082883`"}], ",", 
       RowBox[{"-", "0.24378372009496038`"}], ",", 
       RowBox[{"-", "0.4955079717557194`"}], ",", 
       RowBox[{"-", "0.19008471960717385`"}], ",", 
       RowBox[{"-", "0.17453018238106766`"}], ",", 
       RowBox[{"-", "0.06818822500667736`"}], ",", 
       RowBox[{"-", "0.9393679399642577`"}], ",", 
       RowBox[{"-", "0.948095540642698`"}], ",", 
       RowBox[{"-", "0.8845659685911088`"}], ",", "0.28147798981636807`", ",", 
       RowBox[{"-", "0.40216986790393916`"}], ",", 
       RowBox[{"-", "0.9079132641365689`"}], ",", "0.40423762857203815`", ",",
        "0.7134438900965533`", ",", "0.2657606559290802`", ",", 
       "0.06539076393323473`", ",", 
       RowBox[{"-", "0.4116599307410287`"}], ",", 
       RowBox[{"-", "0.08271051227835086`"}], ",", 
       RowBox[{"-", "0.0068838976164673086`"}], ",", 
       RowBox[{"-", "0.006598457367265052`"}], ",", "0.06379377823732978`", 
       ",", "0.08253473144924325`", ",", 
       RowBox[{"-", "0.009823157394640658`"}], ",", 
       RowBox[{"-", "0.08247972672546393`"}], ",", 
       RowBox[{"-", "0.007925923042758857`"}], ",", 
       RowBox[{"-", "0.006699888847148091`"}], ",", "0.08083137575599036`", 
       ",", "0.23210058056204544`", ",", "0.3439677181338526`", ",", 
       "0.1386332231236254`", ",", "0.35162671810795537`", ",", 
       "0.3078505670343176`", ",", "0.264767887004379`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.24150255969105003`", ",", "1.`", ",", "0.22443637710281966`", ",", 
       RowBox[{"-", "0.18435314701471173`"}], ",", "0.0013312000847344868`", 
       ",", 
       RowBox[{"-", "0.1816174134738284`"}], ",", 
       RowBox[{"-", "0.07651181797963409`"}], ",", 
       RowBox[{"-", "0.12934008127136276`"}], ",", "0.019052597108517557`", 
       ",", 
       RowBox[{"-", "0.0047273878855701775`"}], ",", 
       RowBox[{"-", "0.0630801640507832`"}], ",", 
       RowBox[{"-", "0.2518140004026518`"}], ",", 
       RowBox[{"-", "0.25103455991917367`"}], ",", 
       RowBox[{"-", "0.19281013276559905`"}], ",", "0.48611877501613526`", 
       ",", 
       RowBox[{"-", "0.3447835186074164`"}], ",", 
       RowBox[{"-", "0.2186326819618841`"}], ",", "0.4086304361721295`", ",", 
       "0.12075407278734179`", ",", "0.1875737324439111`", ",", 
       "0.04282683963720891`", ",", 
       RowBox[{"-", "0.10336833189168508`"}], ",", 
       RowBox[{"-", "0.8850745585949819`"}], ",", 
       RowBox[{"-", "0.0017285478995449116`"}], ",", "0.031972739753214546`", 
       ",", 
       RowBox[{"-", "0.7746380160120787`"}], ",", "0.8812783293708369`", ",", 
       
       RowBox[{"-", "0.0024666161375267058`"}], ",", 
       RowBox[{"-", "0.8806884443318747`"}], ",", 
       RowBox[{"-", "0.0019902097258496644`"}], ",", 
       RowBox[{"-", "0.01230902318820807`"}], ",", 
       RowBox[{"-", "0.05924618635439725`"}], ",", "0.012153609540742452`", 
       ",", 
       RowBox[{"-", "0.07010066697379212`"}], ",", 
       RowBox[{"-", "0.0011376889814037148`"}], ",", 
       RowBox[{"-", "0.06699465067253607`"}], ",", 
       RowBox[{"-", "0.003928632866505386`"}], ",", 
       RowBox[{"-", "0.01913250013986376`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.27250465454194317`", ",", "0.22443637716995848`", ",", "1.`", ",", 
       RowBox[{"-", "0.48893778316944997`"}], ",", 
       RowBox[{"-", "0.019816341898498346`"}], ",", 
       RowBox[{"-", "0.22833462548373656`"}], ",", 
       RowBox[{"-", "0.048185985697489095`"}], ",", 
       RowBox[{"-", "0.11820507392900204`"}], ",", 
       RowBox[{"-", "0.08507129107495094`"}], ",", 
       RowBox[{"-", "0.0771369958601531`"}], ",", 
       RowBox[{"-", "0.04302297212453545`"}], ",", 
       RowBox[{"-", "0.24234355677537955`"}], ",", 
       RowBox[{"-", "0.2460897106773943`"}], ",", 
       RowBox[{"-", "0.23225562407319938`"}], ",", "0.6386277017453437`", ",",
        "0.2172834282787019`", ",", 
       RowBox[{"-", "0.25739372002403366`"}], ",", "0.6978414702975742`", ",",
        "0.23110537533129022`", ",", "0.9607695613919806`", ",", 
       "0.10191106117741464`", ",", 
       RowBox[{"-", "0.07128803518564016`"}], ",", 
       RowBox[{"-", "0.01432315729241103`"}], ",", 
       RowBox[{"-", "0.001192100438421966`"}], ",", 
       RowBox[{"-", "0.00114260718315929`"}], ",", "0.011045698115096097`", 
       ",", "0.014285732744988833`", ",", 
       RowBox[{"-", "0.001701094148350482`"}], ",", 
       RowBox[{"-", "0.014276202766729949`"}], ",", 
       RowBox[{"-", "0.0013725485367404343`"}], ",", 
       RowBox[{"-", "0.0009436736433005615`"}], ",", "0.06844978760695039`", 
       ",", 
       RowBox[{"-", "0.0354117048283596`"}], ",", "0.10206067265777431`", ",", 
       RowBox[{"-", "0.034588201399784496`"}], ",", "0.10871493733371165`", 
       ",", 
       RowBox[{"-", "0.008482257495059561`"}], ",", "0.008634933683124315`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.05199345500220393`"}], ",", 
       RowBox[{"-", "0.1843531470530222`"}], ",", 
       RowBox[{"-", "0.4889377831690953`"}], ",", "1.`", ",", 
       RowBox[{"-", "0.010698527827434955`"}], ",", "0.031781866385088765`", 
       ",", "0.02899528184314568`", ",", "0.04122683199341183`", ",", 
       RowBox[{"-", "0.01711664059520168`"}], ",", 
       RowBox[{"-", "0.022221448432740827`"}], ",", 
       RowBox[{"-", "0.00468509907950803`"}], ",", "0.0605418003363356`", ",",
        "0.06364098042240132`", ",", "0.04847809516156967`", ",", 
       RowBox[{"-", "0.26667283277330306`"}], ",", "0.24109837755511215`", 
       ",", "0.04058892208868454`", ",", 
       RowBox[{"-", "0.2873603107697722`"}], ",", 
       RowBox[{"-", "0.013509056995673686`"}], ",", 
       RowBox[{"-", "0.45532891347677595`"}], ",", "0.05186725246498291`", 
       ",", 
       RowBox[{"-", "0.04782392965298769`"}], ",", 
       RowBox[{"-", "0.009608760573863449`"}], ",", 
       RowBox[{"-", "0.0007997329614034845`"}], ",", 
       RowBox[{"-", "0.0007663901737449621`"}], ",", "0.007481617029244953`", 
       ",", "0.009568122326799962`", ",", 
       RowBox[{"-", "0.0011411845050412802`"}], ",", 
       RowBox[{"-", "0.009561718660636851`"}], ",", 
       RowBox[{"-", "0.0009207820033675409`"}], ",", 
       RowBox[{"-", "0.0001514704841016916`"}], ",", "0.04038757096316838`", 
       ",", "0.0380590482458283`", ",", 
       RowBox[{"-", "0.0948614225037617`"}], ",", "0.03150868855131913`", ",", 
       RowBox[{"-", "0.09349062963237846`"}], ",", "0.00877676825035708`", 
       ",", 
       RowBox[{"-", "0.008429370266502414`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.014666031774893031`"}], ",", "0.0013312000845177952`", 
       ",", 
       RowBox[{"-", "0.01981634189846222`"}], ",", 
       RowBox[{"-", "0.010698527827424566`"}], ",", "1.`", ",", 
       RowBox[{"-", "0.1737120609450112`"}], ",", "0.07455277268424275`", ",",
        "0.023592819527397682`", ",", 
       RowBox[{"-", "0.06276946110874809`"}], ",", "0.06087088369532711`", 
       ",", "0.010915120042283967`", ",", "0.013768376351042015`", ",", 
       "0.013314190905916344`", ",", "0.011675276653456183`", ",", 
       RowBox[{"-", "0.0068360834701546`"}], ",", 
       RowBox[{"-", "0.017282264488168376`"}], ",", "0.38667022644656995`", 
       ",", 
       RowBox[{"-", "0.009631432929616924`"}], ",", 
       RowBox[{"-", "0.10465266759533215`"}], ",", 
       RowBox[{"-", "0.020148311941069166`"}], ",", 
       RowBox[{"-", "0.12203645936056834`"}], ",", "0.005831139687125272`", 
       ",", "0.0011715897383539986`", ",", "0.0000975142927983646`", ",", 
       "0.00009334336624073894`", ",", 
       RowBox[{"-", "0.0009944040383734402`"}], ",", 
       RowBox[{"-", "0.001154934112593745`"}], ",", "0.00013914017326947803`",
        ",", "0.0011541454577939335`", ",", "0.00011227024518344753`", ",", 
       RowBox[{"-", "0.00034433500836288425`"}], ",", 
       RowBox[{"-", "0.0032260794932347813`"}], ",", 
       RowBox[{"-", "0.004392144943953084`"}], ",", 
       RowBox[{"-", "0.006958065219526498`"}], ",", "0.0019108011182914718`", 
       ",", 
       RowBox[{"-", "0.008851313899042269`"}], ",", 
       RowBox[{"-", "0.0061110363589028495`"}], ",", 
       RowBox[{"-", "0.0016544230096874183`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.7747051485087353`"}], ",", 
       RowBox[{"-", "0.1816174134728323`"}], ",", 
       RowBox[{"-", "0.22833462548315284`"}], ",", "0.03178186638676788`", 
       ",", 
       RowBox[{"-", "0.17371206094499939`"}], ",", "0.9999999999999998`", ",",
        "0.1822111924186872`", ",", "0.4350765737261481`", ",", 
       "0.29758034494604685`", ",", "0.22010665048905356`", ",", 
       "0.14247289615395434`", ",", "0.7111393123931234`", ",", 
       "0.7178454751707081`", ",", "0.6690113809319634`", ",", 
       RowBox[{"-", "0.21906773124534745`"}], ",", "0.29028850428267317`", 
       ",", "0.6534169120178446`", ",", 
       RowBox[{"-", "0.32853236644675715`"}], ",", 
       RowBox[{"-", "0.5516829334413694`"}], ",", 
       RowBox[{"-", "0.22121915457520955`"}], ",", 
       RowBox[{"-", "0.013211199330631652`"}], ",", "0.32116687264798016`", 
       ",", "0.06452869123665156`", ",", "0.005370642177633847`", ",", 
       "0.005148073175158668`", ",", 
       RowBox[{"-", "0.049709477792962566`"}], ",", 
       RowBox[{"-", "0.06440535345366143`"}], ",", "0.007663788138875516`", 
       ",", "0.06436244940353704`", ",", "0.00618360872037398`", ",", 
       "0.005655050346482245`", ",", 
       RowBox[{"-", "0.1731020737727601`"}], ",", 
       RowBox[{"-", "0.1797815550934212`"}], ",", 
       RowBox[{"-", "0.2606113595492603`"}], ",", 
       RowBox[{"-", "0.11178965186284931`"}], ",", 
       RowBox[{"-", "0.26540098490418973`"}], ",", 
       RowBox[{"-", "0.23643712748779702`"}], ",", 
       RowBox[{"-", "0.20619455404272352`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.24378372009482263`"}], ",", 
       RowBox[{"-", "0.0765118179781279`"}], ",", 
       RowBox[{"-", "0.04818598569721159`"}], ",", "0.02899528184364991`", 
       ",", "0.07455277268424379`", ",", "0.1822111924184663`", ",", "1.`", 
       ",", "0.1745312095255032`", ",", 
       RowBox[{"-", "0.11092320093119822`"}], ",", "0.5820553973344116`", ",", 
       RowBox[{"-", "0.09001633338978757`"}], ",", "0.2872100748395522`", ",",
        "0.2906481851693881`", ",", "0.27258450071195006`", ",", 
       RowBox[{"-", "0.07740522686753223`"}], ",", "0.14993650261071495`", 
       ",", "0.24747930425370296`", ",", 
       RowBox[{"-", "0.0899337640916259`"}], ",", 
       RowBox[{"-", "0.19151827526233908`"}], ",", 
       RowBox[{"-", "0.05163613083803605`"}], ",", 
       RowBox[{"-", "0.05507185839080107`"}], ",", "0.10240229542745279`", 
       ",", "0.020574619195382626`", ",", "0.0017124034183556036`", ",", 
       "0.0016413305316730189`", ",", 
       RowBox[{"-", "0.0158585275216737`"}], ",", 
       RowBox[{"-", "0.020523313571964796`"}], ",", "0.0024435531815613525`", 
       ",", "0.020509625803191083`", ",", "0.001971609717320986`", ",", 
       "0.001431614158786769`", ",", "0.16552494589598243`", ",", 
       RowBox[{"-", "0.06468058182252959`"}], ",", 
       RowBox[{"-", "0.08698951200847753`"}], ",", 
       RowBox[{"-", "0.03856139318555088`"}], ",", 
       RowBox[{"-", "0.08829695747713753`"}], ",", 
       RowBox[{"-", "0.08403373638241209`"}], ",", 
       RowBox[{"-", "0.07049137910905333`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.49550797175590316`"}], ",", 
       RowBox[{"-", "0.1293400812681206`"}], ",", 
       RowBox[{"-", "0.1182050739285809`"}], ",", "0.04122683199446381`", ",",
        "0.023592819527404458`", ",", "0.4350765737260627`", ",", 
       "0.17453120952561835`", ",", "0.9999999999999998`", ",", 
       "0.02892047346117442`", ",", "0.005797931422944852`", ",", 
       "0.08227811641841792`", ",", "0.5077562252087178`", ",", 
       "0.5130599007682654`", ",", "0.4797101496723248`", ",", 
       RowBox[{"-", "0.1410065954493833`"}], ",", "0.23348828133089372`", ",",
        "0.45084922503047414`", ",", 
       RowBox[{"-", "0.1927343160619728`"}], ",", 
       RowBox[{"-", "0.3599003421761058`"}], ",", 
       RowBox[{"-", "0.11940500246851071`"}], ",", 
       RowBox[{"-", "0.05252750771753607`"}], ",", "0.2067680111519053`", ",",
        "0.04154372783855322`", ",", "0.0034576362576942536`", ",", 
       "0.0033142328291624894`", ",", 
       RowBox[{"-", "0.03202424923711034`"}], ",", 
       RowBox[{"-", "0.04145178967334625`"}], ",", "0.004933961605522685`", 
       ",", "0.04142415952264124`", ",", "0.003981022292169393`", ",", 
       "0.0032521219632527377`", ",", "0.07266868812730855`", ",", 
       RowBox[{"-", "0.12208812137518994`"}], ",", 
       RowBox[{"-", "0.1706021658259701`"}], ",", 
       RowBox[{"-", "0.07380309075728084`"}], ",", 
       RowBox[{"-", "0.17376574621593946`"}], ",", 
       RowBox[{"-", "0.1595077383339363`"}], ",", 
       RowBox[{"-", "0.136025235575636`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.1900847196081011`"}], ",", "0.019052597109242297`", 
       ",", 
       RowBox[{"-", "0.08507129107493261`"}], ",", 
       RowBox[{"-", "0.017116640594721132`"}], ",", 
       RowBox[{"-", "0.06276946110874303`"}], ",", "0.2975803449466139`", ",", 
       RowBox[{"-", "0.11092320093093491`"}], ",", "0.02892047346158556`", 
       ",", "1.`", ",", "0.31996135516072083`", ",", 
       RowBox[{"-", "0.5910620837348947`"}], ",", 
       RowBox[{"-", "0.1391323501727971`"}], ",", "0.02341106878577444`", ",",
        "0.46630435564038025`", ",", "0.007888341118632571`", ",", 
       RowBox[{"-", "0.09747933898298074`"}], ",", "0.16605615967441748`", 
       ",", 
       RowBox[{"-", "0.10189792292723075`"}], ",", 
       RowBox[{"-", "0.13470601801925125`"}], ",", 
       RowBox[{"-", "0.06554934885700923`"}], ",", "0.014034242866804745`", 
       ",", "0.12984421024698484`", ",", "0.026088235360843176`", ",", 
       "0.0021725616597740613`", ",", "0.002044736269552207`", ",", 
       RowBox[{"-", "0.0012166553598230599`"}], ",", 
       RowBox[{"-", "0.02183983620967064`"}], ",", "0.003097115610602949`", 
       ",", "0.02181967016052258`", ",", "0.0024999649371541394`", ",", 
       RowBox[{"-", "0.12789849886323906`"}], ",", 
       RowBox[{"-", "0.8502820298130181`"}], ",", "0.08602584984476626`", ",", 
       RowBox[{"-", "0.1859487562663609`"}], ",", 
       RowBox[{"-", "0.15690897137951898`"}], ",", "0.08767431552816357`", 
       ",", "0.0008427613891603307`", ",", 
       RowBox[{"-", "0.06431297578045028`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.1745301823821777`"}], ",", 
       RowBox[{"-", "0.004727387885453651`"}], ",", 
       RowBox[{"-", "0.07713699586067888`"}], ",", 
       RowBox[{"-", "0.02222144843200081`"}], ",", "0.060870883695346205`", 
       ",", "0.22010665048986688`", ",", "0.5820553973347027`", ",", 
       "0.005797931423462284`", ",", "0.31996135516089136`", ",", 
       "1.0000000000000002`", ",", 
       RowBox[{"-", "0.3774991507414314`"}], ",", "0.052552561445006085`", 
       ",", 
       RowBox[{"-", "0.030845757072034134`"}], ",", "0.35571898394772017`", 
       ",", 
       RowBox[{"-", "0.02655278916475846`"}], ",", 
       RowBox[{"-", "0.013175114222533806`"}], ",", "0.2091085136956644`", 
       ",", 
       RowBox[{"-", "0.08517899728078125`"}], ",", 
       RowBox[{"-", "0.15060780823165137`"}], ",", 
       RowBox[{"-", "0.06817536610781502`"}], ",", 
       RowBox[{"-", "0.022598155246622866`"}], ",", "0.07653660403806095`", 
       ",", "0.015377697105561895`", ",", "0.0012792511402276079`", ",", 
       "0.0012445457628068898`", ",", 
       RowBox[{"-", "0.02108415003614396`"}], ",", 
       RowBox[{"-", "0.017382444115116313`"}], ",", "0.0018269563365589253`", 
       ",", "0.017373586198834952`", ",", "0.0014736027522510324`", ",", 
       "0.06442058891343465`", ",", 
       RowBox[{"-", "0.5535935740044026`"}], ",", 
       RowBox[{"-", "0.08057215990114175`"}], ",", "0.038833860725407135`", 
       ",", "0.054883580469581514`", ",", 
       RowBox[{"-", "0.09981541728885447`"}], ",", 
       RowBox[{"-", "0.048109379360796706`"}], ",", 
       RowBox[{"-", "0.009022706441409309`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.06818822500625785`"}], ",", 
       RowBox[{"-", "0.06308016405059882`"}], ",", 
       RowBox[{"-", "0.0430229721240539`"}], ",", 
       RowBox[{"-", "0.00468509907976613`"}], ",", "0.010915120042282107`", 
       ",", "0.1424728961536323`", ",", 
       RowBox[{"-", "0.09001633338987675`"}], ",", "0.08227811641822141`", 
       ",", 
       RowBox[{"-", "0.5910620837350234`"}], ",", 
       RowBox[{"-", "0.3774991507415229`"}], ",", "1.`", ",", 
       "0.2530220989193963`", ",", "0.21733942955957958`", ",", 
       RowBox[{"-", "0.37861219715365085`"}], ",", 
       RowBox[{"-", "0.082001003711268`"}], ",", "0.10315828026668979`", ",", 
       "0.08758570710015734`", ",", 
       RowBox[{"-", "0.045163862470871154`"}], ",", 
       RowBox[{"-", "0.06422499731559854`"}], ",", 
       RowBox[{"-", "0.04821372542638069`"}], ",", 
       RowBox[{"-", "0.0017986943876541533`"}], ",", 
       RowBox[{"-", "0.011032409500073956`"}], ",", 
       RowBox[{"-", "0.0022166263481711124`"}], ",", 
       RowBox[{"-", "0.0001847961271894226`"}], ",", 
       RowBox[{"-", "0.00016794815154721872`"}], ",", 
       RowBox[{"-", "0.002920152493053071`"}], ",", "0.00119141289880963`", 
       ",", 
       RowBox[{"-", "0.0002629504704423764`"}], ",", 
       RowBox[{"-", "0.0011892532476558357`"}], ",", 
       RowBox[{"-", "0.00021241344370797726`"}], ",", "0.03146336063414473`", 
       ",", "0.5804282176156867`", ",", 
       RowBox[{"-", "0.05530733543546488`"}], ",", 
       RowBox[{"-", "0.01896350277223991`"}], ",", "0.017937269035699845`", 
       ",", 
       RowBox[{"-", "0.0852481690904636`"}], ",", 
       RowBox[{"-", "0.05000622228756469`"}], ",", 
       RowBox[{"-", "0.028225923465621448`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.9393679399648657`"}], ",", 
       RowBox[{"-", "0.2518140003963451`"}], ",", 
       RowBox[{"-", "0.2423435567747331`"}], ",", "0.0605418003382867`", ",", 
       "0.013768376351061698`", ",", "0.7111393123931995`", ",", 
       "0.2872100748398302`", ",", "0.5077562252088551`", ",", 
       RowBox[{"-", "0.13913235017347922`"}], ",", "0.05255256144413601`", 
       ",", "0.2530220989197604`", ",", "1.0000000000000002`", ",", 
       "0.9552088736961503`", ",", "0.7439909494221725`", ",", 
       RowBox[{"-", "0.2863474305264075`"}], ",", "0.44572791548620916`", ",",
        "0.8504778065713524`", ",", 
       RowBox[{"-", "0.3711973204235512`"}], ",", 
       RowBox[{"-", "0.6726177299099207`"}], ",", 
       RowBox[{"-", "0.24315285751699375`"}], ",", 
       RowBox[{"-", "0.06785470724221258`"}], ",", "0.370160707692969`", ",", 
       "0.0743725086307671`", ",", "0.006189514714303725`", ",", 
       "0.005945386102001391`", ",", 
       RowBox[{"-", "0.0636161208635499`"}], ",", 
       RowBox[{"-", "0.07560532294077783`"}], ",", "0.00883331054496756`", 
       ",", "0.07555679755144543`", ",", "0.007126914804642994`", ",", 
       "0.04915159434153063`", ",", "0.22938556471299332`", ",", 
       RowBox[{"-", "0.2624556931937302`"}], ",", 
       RowBox[{"-", "0.28359343990609376`"}], ",", 
       RowBox[{"-", "0.08835446893651823`"}], ",", 
       RowBox[{"-", "0.38165616919428424`"}], ",", 
       RowBox[{"-", "0.31025915674069066`"}], ",", 
       RowBox[{"-", "0.24553099691176244`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.9480955406439617`"}], ",", 
       RowBox[{"-", "0.2510345599155434`"}], ",", 
       RowBox[{"-", "0.24608971067663318`"}], ",", "0.0636409804241202`", ",",
        "0.013314190905941284`", ",", "0.7178454751712603`", ",", 
       "0.2906481851698368`", ",", "0.5130599007687296`", ",", 
       "0.023411068785325652`", ",", 
       RowBox[{"-", "0.030845757072854547`"}], ",", "0.21733942955991037`", 
       ",", "0.9552088736967115`", ",", "1.`", ",", "0.7694128921452235`", 
       ",", 
       RowBox[{"-", "0.281954075145141`"}], ",", "0.430834545529781`", ",", 
       "0.8581316160581414`", ",", 
       RowBox[{"-", "0.37915635546671406`"}], ",", 
       RowBox[{"-", "0.677968809477713`"}], ",", 
       RowBox[{"-", "0.24401908486975288`"}], ",", 
       RowBox[{"-", "0.06871786358349878`"}], ",", "0.3886377304538447`", ",",
        "0.07808490304094172`", ",", "0.006499177135090244`", ",", 
       "0.006221857605045972`", ",", 
       RowBox[{"-", "0.05630105280460128`"}], ",", 
       RowBox[{"-", "0.0770488503018278`"}], ",", "0.00927353166387985`", ",",
        "0.07699633723112666`", ",", "0.007482663700385979`", ",", 
       RowBox[{"-", "0.020654237818181737`"}], ",", "0.19826860309694172`", 
       ",", 
       RowBox[{"-", "0.2051362999523954`"}], ",", 
       RowBox[{"-", "0.3693737067617472`"}], ",", 
       RowBox[{"-", "0.16614945491412467`"}], ",", 
       RowBox[{"-", "0.3181141359930038`"}], ",", 
       RowBox[{"-", "0.2967390502240175`"}], ",", 
       RowBox[{"-", "0.26840890440524834`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.8845659685929452`"}], ",", 
       RowBox[{"-", "0.19281013275583794`"}], ",", 
       RowBox[{"-", "0.2322556240729737`"}], ",", "0.04847809516352782`", ",",
        "0.011675276653487903`", ",", "0.6690113809329818`", ",", 
       "0.27258450071252527`", ",", "0.47971014967307185`", ",", 
       "0.46630435564006045`", ",", "0.35571898394707085`", ",", 
       RowBox[{"-", "0.37861219715330013`"}], ",", "0.7439909494232742`", ",",
        "0.7694128921457555`", ",", "1.`", ",", 
       RowBox[{"-", "0.22107099904678112`"}], ",", "0.32159618131199924`", 
       ",", "0.8001325142269583`", ",", 
       RowBox[{"-", "0.3523118786778242`"}], ",", 
       RowBox[{"-", "0.6307250254056035`"}], ",", 
       RowBox[{"-", "0.22365136017053058`"}], ",", 
       RowBox[{"-", "0.061070090757379555`"}], ",", "0.383257658432066`", ",",
        "0.0770039415954353`", ",", "0.006409096971323804`", ",", 
       "0.006138878249197409`", ",", 
       RowBox[{"-", "0.05714662996968078`"}], ",", 
       RowBox[{"-", "0.07634410905163704`"}], ",", "0.009145263857800668`", 
       ",", "0.0762925660368194`", ",", "0.007379078146112735`", ",", 
       RowBox[{"-", "0.009147502465733521`"}], ",", 
       RowBox[{"-", "0.3524721747530669`"}], ",", 
       RowBox[{"-", "0.18676867884022608`"}], ",", 
       RowBox[{"-", "0.30659503542945504`"}], ",", 
       RowBox[{"-", "0.13624723277729148`"}], ",", 
       RowBox[{"-", "0.2814568647991275`"}], ",", 
       RowBox[{"-", "0.2588788318695304`"}], ",", 
       RowBox[{"-", "0.2296522895875215`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.28147798982586153`", ",", "0.48611877501948186`", ",", 
       "0.6386277017499218`", ",", 
       RowBox[{"-", "0.2666728327762262`"}], ",", 
       RowBox[{"-", "0.006836083470345285`"}], ",", 
       RowBox[{"-", "0.2190677312525511`"}], ",", 
       RowBox[{"-", "0.07740522686987884`"}], ",", 
       RowBox[{"-", "0.14100659545393993`"}], ",", "0.007888341116329984`", 
       ",", 
       RowBox[{"-", "0.026552789165489307`"}], ",", 
       RowBox[{"-", "0.08200100371181976`"}], ",", 
       RowBox[{"-", "0.2863474305343992`"}], ",", 
       RowBox[{"-", "0.2819540751530104`"}], ",", 
       RowBox[{"-", "0.22107099905383437`"}], ",", "0.9999999999999999`", ",", 
       RowBox[{"-", "0.21944078776591772`"}], ",", 
       RowBox[{"-", "0.26044193490469936`"}], ",", "0.9194108524615436`", ",",
        "0.1681121328837223`", ",", "0.5231310050114436`", ",", 
       "0.09599971388018205`", ",", 
       RowBox[{"-", "0.35697703543940534`"}], ",", 
       RowBox[{"-", "0.07172365173669601`"}], ",", 
       RowBox[{"-", "0.005969437893901478`"}], ",", 
       RowBox[{"-", "0.0057230444431439955`"}], ",", "0.05544349283878688`", 
       ",", "0.07169662404243933`", ",", 
       RowBox[{"-", "0.008518336606680839`"}], ",", 
       RowBox[{"-", "0.07164901011998205`"}], ",", 
       RowBox[{"-", "0.0068730830286598855`"}], ",", 
       RowBox[{"-", "0.009698311285837587`"}], ",", 
       RowBox[{"-", "0.03898834089765636`"}], ",", 
       RowBox[{"-", "0.04062741888152144`"}], ",", 
       RowBox[{"-", "0.11266060779565254`"}], ",", 
       RowBox[{"-", "0.04377512895503247`"}], ",", 
       RowBox[{"-", "0.09366091771982872`"}], ",", 
       RowBox[{"-", "0.0705971088239509`"}], ",", 
       RowBox[{"-", "0.07076807685483727`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.4021698679054892`"}], ",", 
       RowBox[{"-", "0.3447835185937659`"}], ",", "0.2172834282728042`", ",", 
       "0.2410983775625143`", ",", 
       RowBox[{"-", "0.017282264488121524`"}], ",", "0.290288504283331`", ",",
        "0.14993650261100144`", ",", "0.23348828133113758`", ",", 
       RowBox[{"-", "0.09747933898364002`"}], ",", 
       RowBox[{"-", "0.013175114223142334`"}], ",", "0.10315828026706408`", 
       ",", "0.44572791548641333`", ",", "0.43083454552854616`", ",", 
       "0.32159618131044426`", ",", 
       RowBox[{"-", "0.21944078776179424`"}], ",", "1.`", ",", 
       "0.3546040505664192`", ",", 
       RowBox[{"-", "0.00553997672065812`"}], ",", 
       RowBox[{"-", "0.14622681159685802`"}], ",", "0.15512151480684785`", 
       ",", "0.002028337561709435`", ",", "0.7051585489958005`", ",", 
       "0.14168011149616047`", ",", "0.011791814997136635`", ",", 
       "0.011304513798267916`", ",", 
       RowBox[{"-", "0.10989607378557024`"}], ",", 
       RowBox[{"-", "0.1415618009487697`"}], ",", "0.01682677109047547`", ",",
        "0.1414677026471804`", ",", "0.01357682082294341`", ",", 
       "0.017144646231876354`", ",", "0.16501936259173836`", ",", 
       RowBox[{"-", "0.1484137483697743`"}], ",", "0.25664217104682857`", ",", 
       RowBox[{"-", "0.07819642444282827`"}], ",", "0.2252615528925672`", ",", 
       RowBox[{"-", "0.07265099688072096`"}], ",", 
       RowBox[{"-", "0.0025457543855261526`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.9079132641376858`"}], ",", 
       RowBox[{"-", "0.21863268195426266`"}], ",", 
       RowBox[{"-", "0.2573937200234904`"}], ",", "0.04058892209056835`", ",",
        "0.38667022644659366`", ",", "0.653416912018311`", ",", 
       "0.2474793042541059`", ",", "0.45084922503086927`", ",", 
       "0.16605615967390436`", ",", "0.20910851369486147`", ",", 
       "0.08758570710052573`", ",", "0.8504778065718144`", ",", 
       "0.8581316160580529`", ",", "0.8001325142263259`", ",", 
       RowBox[{"-", "0.2604419348969094`"}], ",", "0.35460405056670524`", ",",
        "0.9999999999999998`", ",", 
       RowBox[{"-", "0.374935511542311`"}], ",", 
       RowBox[{"-", "0.680079478665487`"}], ",", 
       RowBox[{"-", "0.25005418583280514`"}], ",", 
       RowBox[{"-", "0.12481515647173827`"}], ",", "0.3730363346816548`", ",",
        "0.07495027821200913`", ",", "0.006238024336551634`", ",", 
       "0.005979317075859058`", ",", 
       RowBox[{"-", "0.05784505789397098`"}], ",", 
       RowBox[{"-", "0.07478564585507498`"}], ",", "0.008901507667805054`", 
       ",", "0.07473579830660006`", ",", "0.007182281048979748`", ",", 
       "0.005905575980608009`", ",", 
       RowBox[{"-", "0.09176477462675497`"}], ",", 
       RowBox[{"-", "0.2104986118960821`"}], ",", 
       RowBox[{"-", "0.31295494838134136`"}], ",", 
       RowBox[{"-", "0.12387226655636555`"}], ",", 
       RowBox[{"-", "0.320631251310715`"}], ",", 
       RowBox[{"-", "0.2794708557422535`"}], ",", 
       RowBox[{"-", "0.23900387474973112`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.4042376285812319`", ",", "0.4086304361762539`", ",", 
       "0.6978414702986383`", ",", 
       RowBox[{"-", "0.2873603107691036`"}], ",", 
       RowBox[{"-", "0.009631432929794286`"}], ",", 
       RowBox[{"-", "0.3285323664538919`"}], ",", 
       RowBox[{"-", "0.08993376409399992`"}], ",", 
       RowBox[{"-", "0.1927343160666227`"}], ",", 
       RowBox[{"-", "0.10189792292976531`"}], ",", 
       RowBox[{"-", "0.08517899728164353`"}], ",", 
       RowBox[{"-", "0.04516386247131167`"}], ",", 
       RowBox[{"-", "0.3711973204317596`"}], ",", 
       RowBox[{"-", "0.37915635547541143`"}], ",", 
       RowBox[{"-", "0.3523118786857183`"}], ",", "0.9194108524616409`", ",", 
       
       RowBox[{"-", "0.0055399767259237225`"}], ",", 
       RowBox[{"-", "0.37493551155042326`"}], ",", "0.9999999999999999`", ",",
        "0.25694064923246845`", ",", "0.5481387280523663`", ",", 
       "0.10710044308599646`", ",", 
       RowBox[{"-", "0.08925740307022259`"}], ",", 
       RowBox[{"-", "0.017933553826910757`"}], ",", 
       RowBox[{"-", "0.0014925764362954171`"}], ",", 
       RowBox[{"-", "0.001431038458556532`"}], ",", "0.01352900039212081`", 
       ",", "0.01793450170074131`", ",", 
       RowBox[{"-", "0.0021298996281604175`"}], ",", 
       RowBox[{"-", "0.017922601642785016`"}], ",", 
       RowBox[{"-", "0.0017185235352499047`"}], ",", 
       RowBox[{"-", "0.002663869875867483`"}], ",", "0.057950960699758323`", 
       ",", 
       RowBox[{"-", "0.03107602497061795`"}], ",", "0.17643614652512796`", 
       ",", 
       RowBox[{"-", "0.02920309122966401`"}], ",", "0.1771777526078863`", ",",
        "0.014992455940113059`", ",", "0.0387637067061954`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.713443890097239`", ",", "0.1207540727846485`", ",", 
       "0.23110537533074185`", ",", 
       RowBox[{"-", "0.0135090569971754`"}], ",", 
       RowBox[{"-", "0.10465266759534293`"}], ",", 
       RowBox[{"-", "0.5516829334415733`"}], ",", 
       RowBox[{"-", "0.19151827526260534`"}], ",", 
       RowBox[{"-", "0.35990034217631056`"}], ",", 
       RowBox[{"-", "0.13470601801879067`"}], ",", 
       RowBox[{"-", "0.15060780823100067`"}], ",", 
       RowBox[{"-", "0.06422499731584644`"}], ",", 
       RowBox[{"-", "0.6726177299100831`"}], ",", 
       RowBox[{"-", "0.6779688094774008`"}], ",", 
       RowBox[{"-", "0.6307250254049012`"}], ",", "0.16811213287744795`", ",", 
       RowBox[{"-", "0.14622681159744344`"}], ",", 
       RowBox[{"-", "0.6800794786652784`"}], ",", "0.25694064922565124`", ",",
        "1.`", ",", "0.2396594335221516`", ",", "0.2714666055070672`", ",", 
       RowBox[{"-", "0.30504540131678276`"}], ",", 
       RowBox[{"-", "0.061289573086418546`"}], ",", 
       RowBox[{"-", "0.005101060243669767`"}], ",", 
       RowBox[{"-", "0.004889493101126978`"}], ",", "0.04735927171072207`", 
       ",", "0.06115352821940502`", ",", 
       RowBox[{"-", "0.00727908674127275`"}], ",", 
       RowBox[{"-", "0.06111276510974569`"}], ",", 
       RowBox[{"-", "0.005873212908087942`"}], ",", 
       RowBox[{"-", "0.004785205713162238`"}], ",", "0.05986294347082493`", 
       ",", "0.1709167662748294`", ",", "0.24477005141679262`", ",", 
       "0.10087375001476093`", ",", "0.2523337794252371`", ",", 
       "0.22464548975481968`", ",", "0.19171083755411888`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.26576065593060355`", ",", "0.18757373246246348`", ",", 
       "0.96076956139287`", ",", 
       RowBox[{"-", "0.4553289134779032`"}], ",", 
       RowBox[{"-", "0.020148311941108887`"}], ",", 
       RowBox[{"-", "0.2212191545763088`"}], ",", 
       RowBox[{"-", "0.05163613083847692`"}], ",", 
       RowBox[{"-", "0.11940500246923226`"}], ",", 
       RowBox[{"-", "0.06554934885727902`"}], ",", 
       RowBox[{"-", "0.06817536610737752`"}], ",", 
       RowBox[{"-", "0.04821372542676616`"}], ",", 
       RowBox[{"-", "0.24315285751812837`"}], ",", 
       RowBox[{"-", "0.24401908487090032`"}], ",", 
       RowBox[{"-", "0.2236513601711817`"}], ",", "0.5231310050080634`", ",", 
       "0.15512151481011272`", ",", 
       RowBox[{"-", "0.2500541858338359`"}], ",", "0.5481387280510456`", ",", 
       "0.23965943352302815`", ",", "1.`", ",", "0.0859021851220895`", ",", 
       RowBox[{"-", "0.14470680083470652`"}], ",", 
       RowBox[{"-", "0.02907441980353955`"}], ",", 
       RowBox[{"-", "0.0024198278742814804`"}], ",", 
       RowBox[{"-", "0.002319535685970333`"}], ",", "0.022533017974248917`", 
       ",", "0.029017715056549386`", ",", 
       RowBox[{"-", "0.0034530402758812155`"}], ",", 
       RowBox[{"-", "0.02899838319937943`"}], ",", 
       RowBox[{"-", "0.0027861224415922778`"}], ",", 
       RowBox[{"-", "0.0025128421510879112`"}], ",", "0.048834701681760004`", 
       ",", 
       RowBox[{"-", "0.0077756539866610744`"}], ",", "0.042360109743783896`", 
       ",", 
       RowBox[{"-", "0.014761292512042428`"}], ",", "0.05253474280249444`", 
       ",", "0.0019729795028084734`", ",", "0.007803089306025571`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
      "0.06539076393419695`", ",", "0.04282683963740151`", ",", 
       "0.10191106117746038`", ",", "0.05186725246506147`", ",", 
       RowBox[{"-", "0.12203645936058612`"}], ",", 
       RowBox[{"-", "0.013211199331369109`"}], ",", 
       RowBox[{"-", "0.05507185839105262`"}], ",", 
       RowBox[{"-", "0.052527507718019596`"}], ",", "0.01403424286655509`", 
       ",", 
       RowBox[{"-", "0.022598155246704284`"}], ",", 
       RowBox[{"-", "0.001798694387696364`"}], ",", 
       RowBox[{"-", "0.06785470724306071`"}], ",", 
       RowBox[{"-", "0.06871786358438496`"}], ",", 
       RowBox[{"-", "0.06107009075818041`"}], ",", "0.09599971388002558`", 
       ",", "0.002028337561024831`", ",", 
       RowBox[{"-", "0.12481515647256548`"}], ",", "0.10710044308574451`", 
       ",", "0.2714666055077765`", ",", "0.08590218512218883`", ",", "1.`", 
       ",", 
       RowBox[{"-", "0.01604979789181903`"}], ",", 
       RowBox[{"-", "0.0032247175512826257`"}], ",", 
       RowBox[{"-", "0.00026838913321013277`"}], ",", 
       RowBox[{"-", "0.0002572672058704697`"}], ",", "0.0025116991591119684`",
        ",", "0.0032186205516569373`", ",", 
       RowBox[{"-", "0.0003829854545838899`"}], ",", 
       RowBox[{"-", "0.0032164765354148993`"}], ",", 
       RowBox[{"-", "0.0003090158701763277`"}], ",", 
       RowBox[{"-", "0.00028466736052383735`"}], ",", 
       RowBox[{"-", "0.014057628243840796`"}], ",", "0.0019409070523141677`", 
       ",", "0.03820289619588806`", ",", 
       RowBox[{"-", "0.0026353492012907496`"}], ",", "0.039483832325898006`", 
       ",", "0.012226959626829244`", ",", "0.013142725999207181`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.41165993074220725`"}], ",", 
       RowBox[{"-", "0.10336833189187013`"}], ",", 
       RowBox[{"-", "0.07128803518897409`"}], ",", 
       RowBox[{"-", "0.04782392965065649`"}], ",", "0.005831139687285908`", 
       ",", "0.32116687265054006`", ",", "0.10240229542832566`", ",", 
       "0.20676801115319948`", ",", "0.12984421024682524`", ",", 
       "0.07653660403771492`", ",", 
       RowBox[{"-", "0.01103240949893402`"}], ",", "0.37016070769515513`", 
       ",", "0.38863773045982986`", ",", "0.38325765843417464`", ",", 
       RowBox[{"-", "0.35697703544093506`"}], ",", "0.7051585489936941`", ",",
        "0.3730363346844508`", ",", 
       RowBox[{"-", "0.08925740307396511`"}], ",", 
       RowBox[{"-", "0.30504540132012586`"}], ",", 
       RowBox[{"-", "0.14470680083873488`"}], ",", 
       RowBox[{"-", "0.016049797892614487`"}], ",", "1.0000000000000002`", 
       ",", 
       RowBox[{"-", "0.06539662192674789`"}], ",", 
       RowBox[{"-", "0.015868186293475136`"}], ",", 
       RowBox[{"-", "0.006185677351740775`"}], ",", 
       RowBox[{"-", "0.3942338739050201`"}], ",", "0.06548397220635921`", ",", 
       RowBox[{"-", "0.00873423405935112`"}], ",", 
       RowBox[{"-", "0.06544063372979743`"}], ",", 
       RowBox[{"-", "0.007106728588480179`"}], ",", 
       RowBox[{"-", "0.012315396027160476`"}], ",", 
       RowBox[{"-", "0.06582523464442634`"}], ",", 
       RowBox[{"-", "0.11093230384615188`"}], ",", "0.40734534962231256`", 
       ",", 
       RowBox[{"-", "0.09671268507468206`"}], ",", "0.4322268946751898`", ",", 
       RowBox[{"-", "0.004654677695875281`"}], ",", "0.06924733882557763`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.08271051227746154`"}], ",", 
       RowBox[{"-", "0.8850745585952724`"}], ",", 
       RowBox[{"-", "0.014323157211513277`"}], ",", 
       RowBox[{"-", "0.009608760620094144`"}], ",", "0.0011715897379922825`", 
       ",", "0.06452869123372017`", ",", "0.020574619195799466`", ",", 
       "0.04154372783974166`", ",", "0.026088235360358116`", ",", 
       "0.015377697105247822`", ",", 
       RowBox[{"-", "0.0022166263482251954`"}], ",", "0.0743725086335761`", 
       ",", "0.07808490304064744`", ",", "0.07700394160276078`", ",", 
       RowBox[{"-", "0.07172365173245672`"}], ",", "0.14168011150883167`", 
       ",", "0.0749502782164681`", ",", 
       RowBox[{"-", "0.017933553822302356`"}], ",", 
       RowBox[{"-", "0.06128957308594934`"}], ",", 
       RowBox[{"-", "0.029074419779955327`"}], ",", 
       RowBox[{"-", "0.0032247175509797095`"}], ",", 
       RowBox[{"-", "0.06539662192512352`"}], ",", "1.`", ",", 
       RowBox[{"-", "0.0010935676203742946`"}], ",", 
       RowBox[{"-", "0.040420083778375165`"}], ",", "0.9366740749680489`", 
       ",", 
       RowBox[{"-", "0.9933226714869703`"}], ",", 
       RowBox[{"-", "0.0015605282580841834`"}], ",", "0.9940074940933776`", 
       ",", 
       RowBox[{"-", "0.001259118374058482`"}], ",", 
       RowBox[{"-", "0.002474403343004937`"}], ",", 
       RowBox[{"-", "0.01322557402137496`"}], ",", 
       RowBox[{"-", "0.02228846432670507`"}], ",", "0.08184362894708719`", 
       ",", 
       RowBox[{"-", "0.019431465518344085`"}], ",", "0.08684281689320802`", 
       ",", 
       RowBox[{"-", "0.000935215517705861`"}], ",", "0.01391314157358492`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.006883897603076056`"}], ",", 
       RowBox[{"-", "0.0017285477094815`"}], ",", 
       RowBox[{"-", "0.001192101236540373`"}], ",", 
       RowBox[{"-", "0.0007997323351359853`"}], ",", 
       "0.00009751429166286109`", ",", "0.005370642111718962`", ",", 
       "0.001712403388099142`", ",", "0.0034576361939415916`", ",", 
       "0.0021725616272148156`", ",", "0.0012792511129440932`", ",", 
       RowBox[{"-", "0.00018479614217683417`"}], ",", "0.006189514587461986`",
        ",", "0.006499176855042461`", ",", "0.00640909673317682`", ",", 
       RowBox[{"-", "0.005969437644187736`"}], ",", "0.011791814827610497`", 
       ",", "0.0062380241572650205`", ",", 
       RowBox[{"-", "0.0014925761311129903`"}], ",", 
       RowBox[{"-", "0.005101060081710955`"}], ",", 
       RowBox[{"-", "0.002419828058572395`"}], ",", 
       RowBox[{"-", "0.00026838908062531774`"}], ",", 
       RowBox[{"-", "0.01586818626194812`"}], ",", 
       RowBox[{"-", "0.0010935676113429187`"}], ",", "0.9999999999999998`", 
       ",", "0.9991998832735813`", ",", 
       RowBox[{"-", "0.0012213803385995984`"}], ",", "0.001098582182944258`", 
       ",", "0.9999738378513867`", ",", 
       RowBox[{"-", "0.0011100952161352555`"}], ",", "0.5823240608937573`", 
       ",", 
       RowBox[{"-", "0.00020821017094747085`"}], ",", 
       RowBox[{"-", "0.00110103488557573`"}], ",", 
       RowBox[{"-", "0.001855277776008639`"}], ",", "0.006812446250470953`", 
       ",", 
       RowBox[{"-", "0.0016168958814215962`"}], ",", "0.007227095007285137`", 
       ",", 
       RowBox[{"-", "0.00007778428581936163`"}], ",", 
       "0.0011579132697095526`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.0065984573539323525`"}], ",", "0.03197273994315882`", 
       ",", 
       RowBox[{"-", "0.001142607983870972`"}], ",", 
       RowBox[{"-", "0.0007663895461193646`"}], ",", "0.0000933433651213854`",
        ",", "0.005148073109429286`", ",", "0.0016413305014299166`", ",", 
       "0.0033142327654222866`", ",", "0.00204473623703624`", ",", 
       "0.0012445457355545985`", ",", 
       RowBox[{"-", "0.00016794816651377045`"}], ",", "0.005945385975163931`",
        ",", "0.006221857325261819`", ",", "0.006138878010959449`", ",", 
       RowBox[{"-", "0.005723044193794027`"}], ",", "0.011304513628367999`", 
       ",", "0.0059793168965550335`", ",", 
       RowBox[{"-", "0.001431038153803632`"}], ",", 
       RowBox[{"-", "0.004889492939332396`"}], ",", 
       RowBox[{"-", "0.002319535871075102`"}], ",", 
       RowBox[{"-", "0.0002572671533417699`"}], ",", 
       RowBox[{"-", "0.00618567732029471`"}], ",", 
       RowBox[{"-", "0.04042008376937578`"}], ",", "0.9991998832741305`", ",",
        "0.9999999999999999`", ",", 
       RowBox[{"-", "0.0404570589218142`"}], ",", "0.040218201418066396`", 
       ",", "0.999243421895057`", ",", 
       RowBox[{"-", "0.040204637214831196`"}], ",", "0.5819245544159519`", 
       ",", 
       RowBox[{"-", "0.00021044602140048415`"}], ",", 
       RowBox[{"-", "0.0010468757077586853`"}], ",", 
       RowBox[{"-", "0.0017713707796762888`"}], ",", "0.006509291446863336`", 
       ",", 
       RowBox[{"-", "0.0015606558370997426`"}], ",", "0.006949277921501935`", 
       ",", 
       RowBox[{"-", "0.00007612158847750342`"}], ",", 
       "0.0011117515805711179`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.06379377823875877`", ",", 
       RowBox[{"-", "0.7746380160137135`"}], ",", "0.011045698194718104`", 
       ",", "0.007481616982575386`", ",", 
       RowBox[{"-", "0.0009944040387580982`"}], ",", 
       RowBox[{"-", "0.049709477796388735`"}], ",", 
       RowBox[{"-", "0.015858527521488093`"}], ",", 
       RowBox[{"-", "0.032024249236246465`"}], ",", 
       RowBox[{"-", "0.00121665536012743`"}], ",", 
       RowBox[{"-", "0.02108415003624816`"}], ",", 
       RowBox[{"-", "0.002920152493383001`"}], ",", 
       RowBox[{"-", "0.06361612086124747`"}], ",", 
       RowBox[{"-", "0.05630105280560575`"}], ",", 
       RowBox[{"-", "0.05714662996263`"}], ",", "0.05544349284209535`", ",", 
       RowBox[{"-", "0.10989607377282548`"}], ",", 
       RowBox[{"-", "0.05784505789011486`"}], ",", "0.01352900039600707`", 
       ",", "0.047359271711586735`", ",", "0.022533017998492683`", ",", 
       "0.002511699159376657`", ",", 
       RowBox[{"-", "0.39423387390391873`"}], ",", "0.936674074969133`", ",", 
       
       RowBox[{"-", "0.0012213803570481807`"}], ",", 
       RowBox[{"-", "0.040457058940266785`"}], ",", "1.0000000000000002`", 
       ",", 
       RowBox[{"-", "0.9210777731265254`"}], ",", 
       RowBox[{"-", "0.0040637066061797854`"}], ",", "0.9404352996720019`", 
       ",", 
       RowBox[{"-", "0.003257588379506481`"}], ",", "0.0021637005361265812`", 
       ",", "0.005979876123222314`", ",", "0.02539647003722587`", ",", 
       RowBox[{"-", "0.07516281375773634`"}], ",", "0.003266907409679305`", 
       ",", 
       RowBox[{"-", "0.053053671403224784`"}], ",", "0.0022571889910281582`", 
       ",", 
       RowBox[{"-", "0.01216016363792304`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.08253473144836991`", ",", "0.8812783293711826`", ",", 
       "0.01428573266446489`", ",", "0.009568122372668174`", ",", 
       RowBox[{"-", "0.001154934112235638`"}], ",", 
       RowBox[{"-", "0.0644053534507742`"}], ",", 
       RowBox[{"-", "0.020523313572384832`"}], ",", 
       RowBox[{"-", "0.04145178967453327`"}], ",", 
       RowBox[{"-", "0.021839836209202542`"}], ",", 
       RowBox[{"-", "0.017382444114809912`"}], ",", "0.0011914128988671756`", 
       ",", 
       RowBox[{"-", "0.07560532294355413`"}], ",", 
       RowBox[{"-", "0.07704885030156433`"}], ",", 
       RowBox[{"-", "0.07634410905892859`"}], ",", "0.0716966240382354`", ",", 
       RowBox[{"-", "0.14156180096136917`"}], ",", 
       RowBox[{"-", "0.074785645859541`"}], ",", "0.017934501696175845`", ",",
        "0.06115352821894401`", ",", "0.029017715033268648`", ",", 
       "0.0032186205513554233`", ",", "0.06548397220477885`", ",", 
       RowBox[{"-", "0.9933226714870401`"}], ",", "0.001098582190914412`", 
       ",", "0.04021820142600852`", ",", 
       RowBox[{"-", "0.9210777731255212`"}], ",", "1.`", ",", 
       "0.0015590588552624922`", ",", 
       RowBox[{"-", "0.9776903965430905`"}], ",", "0.0012608001733961226`", 
       ",", 
       RowBox[{"-", "0.007494669381481755`"}], ",", "0.012252574369127918`", 
       ",", "0.021465828716406142`", ",", 
       RowBox[{"-", "0.07937242704489704`"}], ",", "0.02059053510757691`", 
       ",", 
       RowBox[{"-", "0.08908619427502394`"}], ",", "0.0011068355833181575`", 
       ",", 
       RowBox[{"-", "0.014089223576889786`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.009823157381262649`"}], ",", 
       RowBox[{"-", "0.0024666159474404773`"}], ",", 
       RowBox[{"-", "0.001701094946564892`"}], ",", 
       RowBox[{"-", "0.0011411838787024951`"}], ",", "0.0001391401721351258`",
        ",", "0.007663788072978083`", ",", "0.0024435531513098694`", ",", 
       "0.004933961541776692`", ",", "0.0030971155780413835`", ",", 
       "0.0018269563092722298`", ",", 
       RowBox[{"-", "0.0002629504854232274`"}], ",", "0.008833310418135825`", 
       ",", "0.009273531383855812`", ",", "0.00914526361965344`", ",", 
       RowBox[{"-", "0.008518336356962001`"}], ",", "0.016826770920930465`", 
       ",", "0.008901507488528219`", ",", 
       RowBox[{"-", "0.002129899322979249`"}], ",", 
       RowBox[{"-", "0.00727908657932806`"}], ",", 
       RowBox[{"-", "0.0034530404602197725`"}], ",", 
       RowBox[{"-", "0.0003829854020004118`"}], ",", 
       RowBox[{"-", "0.008734234027816899`"}], ",", 
       RowBox[{"-", "0.0015605282490752863`"}], ",", "0.9999738378516134`", 
       ",", "0.9992434218947348`", ",", 
       RowBox[{"-", "0.00406370658775213`"}], ",", "0.0015590588473145043`", 
       ",", "0.9999999999999999`", ",", 
       RowBox[{"-", "0.0015457873127175756`"}], ",", "0.5823513156720068`", 
       ",", 
       RowBox[{"-", "0.00029160478531456576`"}], ",", 
       RowBox[{"-", "0.0015704567828334888`"}], ",", 
       RowBox[{"-", "0.002646867611157806`"}], ",", "0.009719510291045856`", 
       ",", 
       RowBox[{"-", "0.0023081523683673895`"}], ",", "0.010314671890496835`", 
       ",", 
       RowBox[{"-", "0.00011112378366794454`"}], ",", 
       "0.001652464985467919`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.08247972672457346`"}], ",", 
       RowBox[{"-", "0.8806884443322041`"}], ",", 
       RowBox[{"-", "0.014276202686331854`"}], ",", 
       RowBox[{"-", "0.00956171870671767`"}], ",", "0.0011541454574332999`", 
       ",", "0.06436244940060366`", ",", "0.02050962580360157`", ",", 
       "0.041424159523821745`", ",", "0.02181967016003237`", ",", 
       "0.017373586198521522`", ",", 
       RowBox[{"-", "0.0011892532477065078`"}], ",", "0.07555679755426023`", 
       ",", "0.07699633723081917`", ",", "0.07629256604410907`", ",", 
       RowBox[{"-", "0.07164901011579307`"}], ",", "0.14146770265979566`", 
       ",", "0.07473579831101662`", ",", 
       RowBox[{"-", "0.017922601638218846`"}], ",", 
       RowBox[{"-", "0.061112765109281604`"}], ",", 
       RowBox[{"-", "0.02899838317579065`"}], ",", 
       RowBox[{"-", "0.003216476535118262`"}], ",", 
       RowBox[{"-", "0.06544063372817699`"}], ",", "0.994007494093404`", ",", 
       
       RowBox[{"-", "0.001110095224770362`"}], ",", 
       RowBox[{"-", "0.04020463722343571`"}], ",", "0.9404352996709457`", ",", 
       RowBox[{"-", "0.9776903965430446`"}], ",", 
       RowBox[{"-", "0.0015457873213302817`"}], ",", "1.0000000000000002`", 
       ",", 
       RowBox[{"-", "0.0012599657522941775`"}], ",", "0.007503008240918249`", 
       ",", 
       RowBox[{"-", "0.012243144262876208`"}], ",", 
       RowBox[{"-", "0.021450485491197508`"}], ",", "0.07931645561033777`", 
       ",", 
       RowBox[{"-", "0.020578419020144987`"}], ",", "0.08903007246023253`", 
       ",", 
       RowBox[{"-", "0.0011063302623115906`"}], ",", 
       "0.014080109111824524`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.007925923042048007`"}], ",", 
       RowBox[{"-", "0.001990209640225766`"}], ",", 
       RowBox[{"-", "0.0013725490026053725`"}], ",", 
       RowBox[{"-", "0.0009207816402104986`"}], ",", 
       "0.00011227024462865237`", ",", "0.006183608687628858`", ",", 
       "0.0019716097012008973`", ",", "0.003981022258424129`", ",", 
       "0.002499964920393895`", ",", "0.0014736027393359977`", ",", 
       RowBox[{"-", "0.0002124134534553969`"}], ",", "0.0071269147371027675`",
        ",", "0.007482663543214962`", ",", "0.007379078014399104`", ",", 
       RowBox[{"-", "0.006873082892311492`"}], ",", "0.01357682074227517`", 
       ",", "0.007182280950999917`", ",", 
       RowBox[{"-", "0.0017185233584182265`"}], ",", 
       RowBox[{"-", "0.005873212819143825`"}], ",", 
       RowBox[{"-", "0.002786122552021346`"}], ",", 
       RowBox[{"-", "0.0003090158396966235`"}], ",", 
       RowBox[{"-", "0.007106728557703815`"}], ",", 
       RowBox[{"-", "0.0012591183438698018`"}], ",", "0.5823240611031361`", 
       ",", "0.5819245546239793`", ",", 
       RowBox[{"-", "0.003257588351277846`"}], ",", "0.0012608001441108314`", 
       ",", "0.5823513158813646`", ",", 
       RowBox[{"-", "0.0012599657221811767`"}], ",", "1.`", ",", 
       RowBox[{"-", "0.00023711516344915613`"}], ",", 
       RowBox[{"-", "0.0012673709061331265`"}], ",", 
       RowBox[{"-", "0.002135843344397705`"}], ",", "0.007842854029490793`", 
       ",", 
       RowBox[{"-", "0.0018620650631528115`"}], ",", "0.008321913387980186`", 
       ",", 
       RowBox[{"-", "0.0000896191067753808`"}], ",", 
       "0.0013332591684855298`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.006699888847242112`"}], ",", 
       RowBox[{"-", "0.012309023188202156`"}], ",", 
       RowBox[{"-", "0.0009436736432311092`"}], ",", 
       RowBox[{"-", "0.0001514704842181456`"}], ",", 
       RowBox[{"-", "0.00034433500835775506`"}], ",", "0.005655050346575297`",
        ",", "0.001431614158803239`", ",", "0.0032521219633049997`", ",", 
       RowBox[{"-", "0.12789849886317245`"}], ",", "0.06442058891348716`", 
       ",", "0.031463360634140757`", ",", "0.04915159434163781`", ",", 
       RowBox[{"-", "0.02065423781805227`"}], ",", 
       RowBox[{"-", "0.00914750246557752`"}], ",", 
       RowBox[{"-", "0.009698311286169941`"}], ",", "0.01714464623189654`", 
       ",", "0.005905575980756426`", ",", 
       RowBox[{"-", "0.002663869876232132`"}], ",", 
       RowBox[{"-", "0.0047852057132639955`"}], ",", 
       RowBox[{"-", "0.0025128421512239257`"}], ",", 
       RowBox[{"-", "0.0002846673605729373`"}], ",", 
       RowBox[{"-", "0.012315396026985123`"}], ",", 
       RowBox[{"-", "0.0024744033431766694`"}], ",", 
       RowBox[{"-", "0.00020821017159322486`"}], ",", 
       RowBox[{"-", "0.00021044602203802506`"}], ",", 
       "0.0021637005359198547`", ",", 
       RowBox[{"-", "0.0074946693813138735`"}], ",", 
       RowBox[{"-", "0.00029160478595926094`"}], ",", "0.007503008240746766`",
        ",", 
       RowBox[{"-", "0.000237115164369337`"}], ",", "0.9999999999999998`", 
       ",", "0.02822711859841345`", ",", "0.022233393451308696`", ",", 
       RowBox[{"-", "0.06460201500289318`"}], ",", 
       RowBox[{"-", "0.03879401627888352`"}], ",", "0.0823182314349052`", ",", 
       RowBox[{"-", "0.005458841173754882`"}], ",", "0.007503679586859262`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.08083137575736034`", ",", 
       RowBox[{"-", "0.05924618635361782`"}], ",", "0.06844978760750714`", 
       ",", "0.040387570962658124`", ",", 
       RowBox[{"-", "0.0032260794932499276`"}], ",", 
       RowBox[{"-", "0.1731020737737731`"}], ",", "0.1655249458956341`", ",", 
       "0.07266868812665371`", ",", 
       RowBox[{"-", "0.8502820298133078`"}], ",", 
       RowBox[{"-", "0.5535935740044761`"}], ",", "0.5804282176156084`", ",", 
       "0.22938556471185098`", ",", "0.19826860309585856`", ",", 
       RowBox[{"-", "0.3524721747540347`"}], ",", 
       RowBox[{"-", "0.03898834089803437`"}], ",", "0.16501936259079455`", 
       ",", 
       RowBox[{"-", "0.09176477462783621`"}], ",", "0.05795096069918098`", 
       ",", "0.0598629434716859`", ",", "0.048834701682203475`", ",", 
       RowBox[{"-", "0.014057628243885673`"}], ",", 
       RowBox[{"-", "0.06582523464518326`"}], ",", 
       RowBox[{"-", "0.013225574022537894`"}], ",", 
       RowBox[{"-", "0.001101034903940547`"}], ",", 
       RowBox[{"-", "0.0010468757260689854`"}], ",", "0.005979876122437057`", 
       ",", "0.012252574370270367`", ",", 
       RowBox[{"-", "0.0015704568012040144`"}], ",", 
       RowBox[{"-", "0.012243144264040348`"}], ",", 
       RowBox[{"-", "0.0012673709143201555`"}], ",", "0.02822711859847355`", 
       ",", "1.0000000000000002`", ",", 
       RowBox[{"-", "0.03149862906951126`"}], ",", "0.02258701863486872`", 
       ",", "0.02636393693532428`", ",", 
       RowBox[{"-", "0.035655950199212416`"}], ",", 
       RowBox[{"-", "0.018558024768007345`"}], ",", 
       RowBox[{"-", "0.0016681217686928523`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.23210058056130223`", ",", "0.01215360953845025`", ",", 
       RowBox[{"-", "0.035411704827708335`"}], ",", "0.03805904824439314`", 
       ",", 
       RowBox[{"-", "0.004392144943953887`"}], ",", 
       RowBox[{"-", "0.1797815550927654`"}], ",", 
       RowBox[{"-", "0.06468058182237617`"}], ",", 
       RowBox[{"-", "0.12208812137471999`"}], ",", "0.08602584984525946`", 
       ",", 
       RowBox[{"-", "0.08057215990081511`"}], ",", 
       RowBox[{"-", "0.05530733543558129`"}], ",", 
       RowBox[{"-", "0.2624556931929174`"}], ",", 
       RowBox[{"-", "0.2051362999513362`"}], ",", 
       RowBox[{"-", "0.1867686788390625`"}], ",", 
       RowBox[{"-", "0.04062741888344314`"}], ",", 
       RowBox[{"-", "0.14841374836875038`"}], ",", 
       RowBox[{"-", "0.21049861189508468`"}], ",", 
       RowBox[{"-", "0.031076024972539463`"}], ",", "0.17091676627405225`", 
       ",", 
       RowBox[{"-", "0.007775653986113812`"}], ",", "0.0019409070520962875`", 
       ",", 
       RowBox[{"-", "0.11093230384652901`"}], ",", 
       RowBox[{"-", "0.02228846432523385`"}], ",", 
       RowBox[{"-", "0.001855277760144672`"}], ",", 
       RowBox[{"-", "0.0017713707638818469`"}], ",", "0.02539647003853672`", 
       ",", "0.021465828714950255`", ",", 
       RowBox[{"-", "0.0026468675952922055`"}], ",", 
       RowBox[{"-", "0.021450485489730893`"}], ",", 
       RowBox[{"-", "0.0021358433330311843`"}], ",", "0.022233393451290794`", 
       ",", 
       RowBox[{"-", "0.03149862906991516`"}], ",", "0.9999999999999998`", ",", 
       RowBox[{"-", "0.06296244004821845`"}], ",", "0.07250118988891256`", 
       ",", "0.004301486114350056`", ",", "0.9180924740174193`", ",", 
       "0.061867062031065866`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.3439677181329988`", ",", 
       RowBox[{"-", "0.0701006669739946`"}], ",", "0.10206067265166113`", ",", 
       RowBox[{"-", "0.09486142249772533`"}], ",", 
       RowBox[{"-", "0.006958065219509946`"}], ",", 
       RowBox[{"-", "0.2606113595487707`"}], ",", 
       RowBox[{"-", "0.08698951200846321`"}], ",", 
       RowBox[{"-", "0.1706021658259196`"}], ",", 
       RowBox[{"-", "0.1859487562665282`"}], ",", "0.03883386072538737`", ",", 
       RowBox[{"-", "0.018963502772137104`"}], ",", 
       RowBox[{"-", "0.2835934399060844`"}], ",", 
       RowBox[{"-", "0.3693737067626847`"}], ",", 
       RowBox[{"-", "0.3065950354303617`"}], ",", 
       RowBox[{"-", "0.11266060779714422`"}], ",", "0.25664217104582665`", 
       ",", 
       RowBox[{"-", "0.3129549483814172`"}], ",", "0.1764361465240386`", ",", 
       "0.24477005141742886`", ",", "0.042360109740047884`", ",", 
       "0.038202896195947696`", ",", "0.40734534962553626`", ",", 
       "0.08184362894729195`", ",", "0.006812446196846978`", ",", 
       "0.006509291393286856`", ",", 
       RowBox[{"-", "0.07516281375802898`"}], ",", 
       RowBox[{"-", "0.07937242704509676`"}], ",", "0.009719510237433117`", 
       ",", "0.07931645561052393`", ",", "0.007842853984275186`", ",", 
       RowBox[{"-", "0.06460201500286962`"}], ",", "0.02258701863496405`", 
       ",", 
       RowBox[{"-", "0.06296244004817646`"}], ",", "1.`", ",", 
       RowBox[{"-", "0.034614496799091884`"}], ",", "0.676042603455185`", ",",
        "0.29598628750948025`", ",", "0.24046886838310347`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.13863322312279253`", ",", 
       RowBox[{"-", "0.0011376889832934167`"}], ",", 
       RowBox[{"-", "0.034588201399974754`"}], ",", "0.03150868855087883`", 
       ",", "0.0019108011183085675`", ",", 
       RowBox[{"-", "0.11178965186213653`"}], ",", 
       RowBox[{"-", "0.03856139318535899`"}], ",", 
       RowBox[{"-", "0.07380309075680457`"}], ",", 
       RowBox[{"-", "0.15690897137905324`"}], ",", "0.05488358046988827`", 
       ",", "0.017937269035632013`", ",", 
       RowBox[{"-", "0.08835446893566375`"}], ",", 
       RowBox[{"-", "0.16614945491302305`"}], ",", 
       RowBox[{"-", "0.13624723277617592`"}], ",", 
       RowBox[{"-", "0.04377512895694142`"}], ",", 
       RowBox[{"-", "0.07819642444223195`"}], ",", 
       RowBox[{"-", "0.12387226655541411`"}], ",", 
       RowBox[{"-", "0.029203091231722638`"}], ",", "0.10087375001398875`", 
       ",", 
       RowBox[{"-", "0.014761292512545836`"}], ",", 
       RowBox[{"-", "0.0026353492015191247`"}], ",", 
       RowBox[{"-", "0.09671268507487585`"}], ",", 
       RowBox[{"-", "0.019431465517344284`"}], ",", 
       RowBox[{"-", "0.0016168958718230926`"}], ",", 
       RowBox[{"-", "0.0015606558275476823`"}], ",", "0.0032669074105653342`",
        ",", "0.020590535106587694`", ",", 
       RowBox[{"-", "0.002308152358768309`"}], ",", 
       RowBox[{"-", "0.020578419019152246`"}], ",", 
       RowBox[{"-", "0.0018620650565318293`"}], ",", 
       RowBox[{"-", "0.03879401627890523`"}], ",", "0.026363936934953848`", 
       ",", "0.07250118988896186`", ",", 
       RowBox[{"-", "0.034614496799322055`"}], ",", "1.`", ",", 
       RowBox[{"-", "0.22003485183558197`"}], ",", "0.04915511720413994`", 
       ",", "0.8356541715358488`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.3516267181073715`", ",", 
       RowBox[{"-", "0.06699465067219919`"}], ",", "0.1087149373279643`", ",", 
       RowBox[{"-", "0.09349062962663973`"}], ",", 
       RowBox[{"-", "0.008851313899031515`"}], ",", 
       RowBox[{"-", "0.26540098490397085`"}], ",", 
       RowBox[{"-", "0.08829695747718905`"}], ",", 
       RowBox[{"-", "0.173765746216039`"}], ",", "0.08767431552787597`", ",", 
       
       RowBox[{"-", "0.0998154172889649`"}], ",", 
       RowBox[{"-", "0.08524816909034258`"}], ",", 
       RowBox[{"-", "0.3816561691945002`"}], ",", 
       RowBox[{"-", "0.31811413599431443`"}], ",", 
       RowBox[{"-", "0.28145686480032023`"}], ",", 
       RowBox[{"-", "0.09366091772043383`"}], ",", "0.22526155289146588`", 
       ",", 
       RowBox[{"-", "0.32063125131106585`"}], ",", "0.1771777526077294`", ",",
        "0.2523337794260581`", ",", "0.052534742799127426`", ",", 
       "0.03948383232603627`", ",", "0.43222689467839503`", ",", 
       "0.08684281689332736`", ",", "0.007227094954379022`", ",", 
       "0.006949277868645777`", ",", 
       RowBox[{"-", "0.053053671403592025`"}], ",", 
       RowBox[{"-", "0.08908619427514353`"}], ",", "0.010314671837601784`", 
       ",", "0.08903007246033395`", ",", "0.008321913343745265`", ",", 
       "0.08231823143493124`", ",", 
       RowBox[{"-", "0.03565595019900254`"}], ",", "0.004301486114317391`", 
       ",", "0.6760426034553575`", ",", 
       RowBox[{"-", "0.22003485183540952`"}], ",", "1.`", ",", 
       "0.20214548737906174`", ",", "0.2925480733200089`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.307850567033389`", ",", 
       RowBox[{"-", "0.003928632868767764`"}], ",", 
       RowBox[{"-", "0.008482257495959454`"}], ",", "0.008776768250553214`", 
       ",", 
       RowBox[{"-", "0.006111036358900802`"}], ",", 
       RowBox[{"-", "0.23643712748703638`"}], ",", 
       RowBox[{"-", "0.08403373638226062`"}], ",", 
       RowBox[{"-", "0.1595077383334676`"}], ",", "0.0008427613895942974`", 
       ",", 
       RowBox[{"-", "0.048109379360487446`"}], ",", 
       RowBox[{"-", "0.05000622228765408`"}], ",", 
       RowBox[{"-", "0.3102591567399068`"}], ",", 
       RowBox[{"-", "0.2967390502232317`"}], ",", 
       RowBox[{"-", "0.2588788318686382`"}], ",", 
       RowBox[{"-", "0.07059710882621845`"}], ",", 
       RowBox[{"-", "0.07265099687996375`"}], ",", 
       RowBox[{"-", "0.2794708557412996`"}], ",", "0.014992455937961526`", 
       ",", "0.22464548975424753`", ",", "0.001972979502391468`", ",", 
       "0.012226959626637455`", ",", 
       RowBox[{"-", "0.004654677695415501`"}], ",", 
       RowBox[{"-", "0.0009352155162687753`"}], ",", 
       RowBox[{"-", "0.0000777842842041179`"}], ",", 
       RowBox[{"-", "0.00007612158691593018`"}], ",", 
       "0.0022571889921852435`", ",", "0.001106835581898139`", ",", 
       RowBox[{"-", "0.00011112378204834419`"}], ",", 
       RowBox[{"-", "0.001106330260885376`"}], ",", 
       RowBox[{"-", "0.00008961910748576524`"}], ",", 
       RowBox[{"-", "0.005458841173767369`"}], ",", 
       RowBox[{"-", "0.018558024768375102`"}], ",", "0.9180924740174373`", 
       ",", "0.2959862875094288`", ",", "0.04915511720415778`", ",", 
       "0.20214548737903765`", ",", "1.0000000000000002`", ",", 
       "0.12324887369536991`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.2647678870034886`", ",", 
       RowBox[{"-", "0.019132500141420105`"}], ",", "0.00863493368104947`", 
       ",", 
       RowBox[{"-", "0.00842937026490444`"}], ",", 
       RowBox[{"-", "0.001654423009672591`"}], ",", 
       RowBox[{"-", "0.20619455404206`"}], ",", 
       RowBox[{"-", "0.07049137910891948`"}], ",", 
       RowBox[{"-", "0.1360252355752747`"}], ",", 
       RowBox[{"-", "0.0643129757801497`"}], ",", 
       RowBox[{"-", "0.00902270644119389`"}], ",", 
       RowBox[{"-", "0.028225923465649897`"}], ",", 
       RowBox[{"-", "0.24553099691112393`"}], ",", 
       RowBox[{"-", "0.2684089044048097`"}], ",", 
       RowBox[{"-", "0.22965228958700903`"}], ",", 
       RowBox[{"-", "0.07076807685660984`"}], ",", 
       RowBox[{"-", "0.0025457543853554423`"}], ",", 
       RowBox[{"-", "0.2390038747490583`"}], ",", "0.03876370670446731`", ",",
        "0.1917108375537711`", ",", "0.007803089304561674`", ",", 
       "0.013142725999074222`", ",", "0.06924733882653125`", ",", 
       "0.013913141574567238`", ",", "0.0011579132590178835`", ",", 
       "0.0011117515698542938`", ",", 
       RowBox[{"-", "0.012160163637214684`"}], ",", 
       RowBox[{"-", "0.014089223577862044`"}], ",", "0.0016524649747806884`", 
       ",", "0.014080109112792562`", ",", "0.0013332591584370068`", ",", 
       "0.007503679586847189`", ",", 
       RowBox[{"-", "0.0016681217689348518`"}], ",", "0.061867062031090804`", 
       ",", "0.24046886838299225`", ",", "0.835654171535904`", ",", 
       "0.29254807331988947`", ",", "0.12324887369536523`", ",", 
       "0.9999999999999998`"}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9069194562510967`*^9, 3.906919462957283*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"cdc665a1-3ae1-4818-ac07-859600072dad"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Chi]2", "=", 
   RowBox[{"\[Chi]2min", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"WCs", "-", "\[Mu]"}], ")"}], ".", 
     RowBox[{"Inverse", "[", 
      RowBox[{
       RowBox[{"DiagonalMatrix", "[", "\[Sigma]", "]"}], ".", "corr", ".", 
       RowBox[{"DiagonalMatrix", "[", "\[Sigma]", "]"}]}], "]"}], ".", 
     RowBox[{"(", 
      RowBox[{"WCs", "-", "\[Mu]"}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.906919516097981*^9, 3.9069195326242733`*^9}, {
  3.906919624900642*^9, 3.906919643630534*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"652f48c3-3f7a-44f7-8888-752f7f207ce2"],

Cell[BoxData[
 TemplateBox[{
  "Inverse", "luc", 
   "\"Result for \\!\\(\\*RowBox[{\\\"Inverse\\\"}]\\) of badly conditioned \
matrix \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"{\\\", \
RowBox[{\\\"0.003761472037666117`\\\", \\\",\\\", \\\"0.00018853668024160388`\
\\\", \\\",\\\", \\\"0.07228918507173956`\\\", \\\",\\\", RowBox[{\\\"-\\\", \
\\\"0.005032148099988588`\\\"}], \\\",\\\", RowBox[{\\\"-\\\", \
\\\"0.00025391345243832246`\\\"}], \\\",\\\", RowBox[{\\\"-\\\", \
\\\"0.0007764252421734762`\\\"}], \\\",\\\", RowBox[{\\\"-\\\", \
\\\"0.0006940821860960017`\\\"}], \\\",\\\", RowBox[{\\\"-\\\", \
\\\"0.0007414852396835489`\\\"}], \\\",\\\", RowBox[{\\\"-\\\", \
\\\"0.0004920224210088302`\\\"}], \\\",\\\", RowBox[{\\\"-\\\", \
\\\"0.0005677470674448944`\\\"}], \\\",\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"28\\\", \\\"\[RightSkeleton]\\\"}]}], \\\"}\\\"}], \\\",\\\", \
RowBox[{\\\"{\\\", RowBox[{\\\"0.00018853668024461603`\\\", \\\",\\\", \
\\\"0.0001620281216670111`\\\", \\\",\\\", \\\"0.012356882973977999`\\\", \
\\\",\\\", RowBox[{\\\"-\\\", \\\"0.003703152287120808`\\\"}], \\\",\\\", \
\\\"4.783356012425858`*^-6\\\", \\\",\\\", RowBox[{\\\"-\\\", \
\\\"0.000037777826715317915`\\\"}], \\\",\\\", RowBox[{\\\"-\\\", \
\\\"0.0000452117168765015`\\\"}], \\\",\\\", RowBox[{\\\"-\\\", \
\\\"0.00004016994838919636`\\\"}], \\\",\\\", \
\\\"0.000010235478510356274`\\\", \\\",\\\", RowBox[{\\\"-\\\", \
\\\"3.1916986135104155`*^-6\\\"}], \\\",\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"28\\\", \\\"\[RightSkeleton]\\\"}]}], \\\
\"}\\\"}], \\\",\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"8\\\", \\\"\
\[RightSkeleton]\\\"}], \\\",\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"28\\\", \\\"\[RightSkeleton]\\\"}]}], \\\"}\\\"}]\\) may contain \
significant numerical errors.\"", 2, 14, 2, 34770562660681475172, 
   "New Kernel"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.907071544920455*^9, 3.907071931519895*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"a15a46a6-cbba-4099-b252-457dae6afac8"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "CLEW22 - ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["m", "W"], "[", "CDF", "]"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "4a25eef0-a320-4d1b-b674-996129efdf53"]
}], "Subsubsection",
 CellChangeTimes->{{3.906919271941484*^9, 3.9069192725532913`*^9}, {
  3.9069194890042048`*^9, 3.906919500651869*^9}, {3.90691967731575*^9, 
  3.906919677491436*^9}, {3.906920064164179*^9, 3.906920065003389*^9}, {
  3.9069201197528687`*^9, 
  3.906920130160719*^9}},ExpressionUUID->"5c3eb3b2-f26f-4709-93c3-\
20b14a638901"],

Cell[BoxData[
 RowBox[{
  RowBox[{"whatfit", "=", 
   RowBox[{"{", 
    RowBox[{"CLEW22", ",", "\"\<CDF\>\""}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9070719057883787`*^9, 3.9070719112295227`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"385fd81e-ea72-4a8b-bea3-c9c2b5421b48"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Chi]2min", "=", "183.64335516360092`"}]], "Input",
 CellChangeTimes->{{3.906931243609139*^9, 3.906931243615549*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"70f4707f-4a00-42f7-af08-894d4d2f253f"],

Cell[BoxData["183.64335516360092`"], "Output",
 CellChangeTimes->{3.907071491585043*^9, 3.907071931541485*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"fd3d75b2-d0c4-4951-b5d1-b1ce310b7f4a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"WCs", "=", 
   RowBox[{"{", 
    RowBox[{"\[Lambda]", ",", 
     RowBox[{"CHl3", "[", 
      RowBox[{"1", ",", "1"}], "]"}], ",", 
     RowBox[{"CHl3", "[", 
      RowBox[{"2", ",", "2"}], "]"}], ",", 
     RowBox[{"CHqD", "[", 
      RowBox[{"1", ",", "1"}], "]"}], ",", 
     RowBox[{"CHqD", "[", 
      RowBox[{"2", ",", "2"}], "]"}], ",", 
     RowBox[{"CHqU", "[", 
      RowBox[{"1", ",", "1"}], "]"}], ",", 
     RowBox[{"CHud", "[", 
      RowBox[{"1", ",", "1"}], "]"}], ",", 
     RowBox[{"CHud", "[", 
      RowBox[{"1", ",", "2"}], "]"}], ",", 
     RowBox[{"Cledq", "[", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}], ",", 
     RowBox[{"Cledq", "[", 
      RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}], ",", 
     RowBox[{"Cledq", "[", 
      RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}], ",", 
     RowBox[{"Cledq", "[", 
      RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}], ",", 
     RowBox[{"Clequ1Bar", "[", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}], ",", 
     RowBox[{"Clequ1Bar", "[", 
      RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}], ",", 
     RowBox[{"Clequ3Bar", "[", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}], ",", 
     RowBox[{"Clequ3Bar", "[", 
      RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}], ",", 
     RowBox[{"Cll", "[", 
      RowBox[{"2", ",", "1", ",", "1", ",", "2"}], "]"}], ",", 
     RowBox[{"ClqD", "[", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}], ",", 
     RowBox[{"ClqD", "[", 
      RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}], ",", 
     RowBox[{"ClqD", "[", 
      RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}], ",", 
     RowBox[{"ClqD", "[", 
      RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}], ",", 
     RowBox[{"ClqU", "[", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}], ",", 
     RowBox[{"ClqU", "[", 
      RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.906919928851056*^9, 3.906919931684754*^9}, 
   3.9069312633861113`*^9},
 CellLabel->"In[17]:=",ExpressionUUID->"db3997fe-e7d5-4f33-b1d6-9c20f0130baa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Sigma]", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.012123099633103818`", ",", "0.008005045025493226`", ",", 
     "0.013630890922686567`", ",", "0.5756794980810845`", ",", 
     "0.3385384501880794`", ",", "0.4150482937974595`", ",", 
     "0.2783956863873994`", ",", "0.3624867270542099`", ",", 
     "0.009206383818231042`", ",", "0.009214461345116184`", ",", 
     "0.04102665939000821`", ",", "0.03768979497442087`", ",", 
     "0.009206317071113496`", ",", "0.037665611230957415`", ",", 
     "0.012509910720992865`", ",", "0.2001688495682275`", ",", 
     "0.016371607870869512`", ",", "0.012102533231756248`", ",", 
     "0.07931082199287982`", ",", "0.008969804997293085`", ",", 
     "0.0791709014560803`", ",", "0.013425966083605814`", ",", 
     "0.009171726359110881`"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9069200115278883`*^9, 3.906920014147265*^9}, 
   3.906931274218927*^9},
 CellLabel->"In[18]:=",ExpressionUUID->"59ca7e7a-a256-47cf-a4b0-50b19d7e0f52"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Mu]", "=", 
   RowBox[{"{", 
    RowBox[{"0.2282914654126632`", ",", 
     RowBox[{"-", "0.030135646546074677`"}], ",", 
     RowBox[{"-", "0.036820284798862464`"}], ",", "0.7268696146911416`", ",", 
     
     RowBox[{"-", "0.5044051875189649`"}], ",", "0.39147570904092704`", ",", 
     RowBox[{"-", "0.34959173280012895`"}], ",", "0.016705633507632836`", ",", 
     RowBox[{"-", "0.0007189500265857619`"}], ",", 
     RowBox[{"-", "0.0008538106578142413`"}], ",", "0.02181400766422791`", 
     ",", 
     RowBox[{"-", "0.0023980760954028972`"}], ",", 
     RowBox[{"-", "0.0007927296097611299`"}], ",", "0.007136324771514742`", 
     ",", 
     RowBox[{"-", "0.003949980771315323`"}], ",", 
     RowBox[{"-", "0.07218137373530752`"}], ",", 
     RowBox[{"-", "0.02312698177926925`"}], ",", 
     RowBox[{"-", "0.022277145364290075`"}], ",", 
     RowBox[{"-", "0.04664399186749328`"}], ",", "0.010473238081928384`", ",", 
     RowBox[{"-", "0.09069797466026028`"}], ",", 
     RowBox[{"-", "0.023609441304254727`"}], ",", "0.005426362948532036`"}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.906920026988598*^9, 3.906920028652158*^9}, 
   3.906931288141348*^9},
 CellLabel->"In[19]:=",ExpressionUUID->"c566f147-3516-4dd4-b047-eac6f37aa426"],

Cell[BoxData[
 RowBox[{
  RowBox[{"corr", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.9999999999999999`", ",", 
       RowBox[{"-", "0.025759410047567995`"}], ",", 
       RowBox[{"-", "0.027831707799899887`"}], ",", "0.4394138052060612`", 
       ",", 
       RowBox[{"-", "0.4108667219940411`"}], ",", "0.339467300768523`", ",", 
       RowBox[{"-", "0.05252912388872023`"}], ",", 
       RowBox[{"-", "0.9373160378995985`"}], ",", 
       RowBox[{"-", "0.0007346405463534282`"}], ",", "0.03582958459569604`", 
       ",", 
       RowBox[{"-", "0.8411230482759711`"}], ",", "0.9331676133226942`", ",", 
       
       RowBox[{"-", "0.0010624826495489231`"}], ",", 
       RowBox[{"-", "0.9325572365891894`"}], ",", 
       RowBox[{"-", "0.0008534804926005437`"}], ",", 
       RowBox[{"-", "0.006998385635882588`"}], ",", 
       RowBox[{"-", "0.029952043605283526`"}], ",", 
       RowBox[{"-", "0.02556953524124028`"}], ",", 
       RowBox[{"-", "0.2192059598683047`"}], ",", 
       RowBox[{"-", "0.0118570151209226`"}], ",", 
       RowBox[{"-", "0.2263441844400548`"}], ",", 
       RowBox[{"-", "0.07290800769784708`"}], ",", 
       RowBox[{"-", "0.0845480329639465`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.02575941004783014`"}], ",", "0.9999999999999999`", ",",
        "0.4787462858605078`", ",", 
       RowBox[{"-", "0.028530893774074594`"}], ",", "0.0945335622872029`", 
       ",", 
       RowBox[{"-", "0.023567093152293855`"}], ",", 
       RowBox[{"-", "0.010729443627016723`"}], ",", 
       RowBox[{"-", "0.0018671410233036462`"}], ",", 
       RowBox[{"-", "0.00015012804567804812`"}], ",", 
       RowBox[{"-", "0.00014068414381645904`"}], ",", 
       "0.00010349335626759783`", ",", "0.0015584529033929727`", ",", 
       RowBox[{"-", "0.00021694614293969538`"}], ",", 
       RowBox[{"-", "0.0015570441363797428`"}], ",", 
       RowBox[{"-", "0.00017432956638716983`"}], ",", "0.009666278366932932`",
        ",", "0.6190414880055045`", ",", 
       RowBox[{"-", "0.008760586483510106`"}], ",", 
       RowBox[{"-", "0.001383604450378288`"}], ",", "0.010274317688507114`", 
       ",", 
       RowBox[{"-", "0.022985763597175718`"}], ",", 
       RowBox[{"-", "0.006605570251333358`"}], ",", 
       RowBox[{"-", "0.0027621580612478937`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.027831707799961275`"}], ",", "0.4787462858605016`", 
       ",", "0.9999999999999998`", ",", 
       RowBox[{"-", "0.029537420520012278`"}], ",", "0.07588932029922447`", 
       ",", 
       RowBox[{"-", "0.02413802431113633`"}], ",", "0.007581461034283631`", 
       ",", "0.0013193281429221791`", ",", "0.00010656094613823095`", ",", 
       "0.00008418063796052075`", ",", "0.007683027288201996`", ",", 
       "0.0006144935638873157`", ",", "0.00015281754433046771`", ",", 
       RowBox[{"-", "0.0006165905939787861`"}], ",", "0.0001231814881294044`",
        ",", 
       RowBox[{"-", "0.0621132417531762`"}], ",", "0.9136527561945829`", ",", 
       "0.049521667258130876`", ",", 
       RowBox[{"-", "0.09423755376580135`"}], ",", 
       RowBox[{"-", "0.07207183575086808`"}], ",", "0.052901434582657725`", 
       ",", "0.006417173393005452`", ",", 
       RowBox[{"-", "0.025958333965689907`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.4394138052089344`", ",", 
       RowBox[{"-", "0.028530893774064453`"}], ",", 
       RowBox[{"-", "0.029537420520160056`"}], ",", "1.`", ",", 
       RowBox[{"-", "0.84773718280441`"}], ",", "0.8545966408947043`", ",", 
       RowBox[{"-", "0.6184760430523367`"}], ",", 
       RowBox[{"-", "0.10762738786115122`"}], ",", 
       RowBox[{"-", "0.008649060933462358`"}], ",", 
       RowBox[{"-", "0.008263163930640291`"}], ",", "0.08072296166592438`", 
       ",", "0.10714416093267008`", ",", 
       RowBox[{"-", "0.012510307111831112`"}], ",", 
       RowBox[{"-", "0.10707406995838975`"}], ",", 
       RowBox[{"-", "0.010048848209128481`"}], ",", 
       RowBox[{"-", "0.0005818030849625484`"}], ",", 
       RowBox[{"-", "0.033764714513531434`"}], ",", 
       RowBox[{"-", "0.039982617508292795`"}], ",", 
       RowBox[{"-", "0.4633959867929384`"}], ",", 
       RowBox[{"-", "0.011764827922135635`"}], ",", 
       RowBox[{"-", "0.4628487773234059`"}], ",", 
       RowBox[{"-", "0.1492992034616614`"}], ",", 
       RowBox[{"-", "0.16682538606065628`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.4108667219953874`"}], ",", "0.09453356228709822`", ",",
        "0.07588932029923824`", ",", 
       RowBox[{"-", "0.8477371828042123`"}], ",", "0.9999999999999998`", ",", 
       
       RowBox[{"-", "0.4549844606994801`"}], ",", "0.8977909552196116`", ",", 
       "0.15623385327281386`", ",", "0.012555159227783675`", ",", 
       "0.011993784833521063`", ",", 
       RowBox[{"-", "0.11724672330229283`"}], ",", 
       RowBox[{"-", "0.15540138508753656`"}], ",", "0.018160140577859238`", 
       ",", "0.15529955565265638`", ",", "0.0145870906411494`", ",", 
       RowBox[{"-", "0.003376736189718376`"}], ",", "0.08560369910546575`", 
       ",", "0.020793984264893955`", ",", "0.6632375703227221`", ",", 
       RowBox[{"-", "0.00035440425977352447`"}], ",", "0.6608378887085422`", 
       ",", "0.17851595031504303`", ",", "0.22350513252246143`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.33946730077235093`", ",", 
       RowBox[{"-", "0.02356709315236559`"}], ",", 
       RowBox[{"-", "0.0241380243113759`"}], ",", "0.8545966408950232`", ",", 
       
       RowBox[{"-", "0.45498446070000353`"}], ",", "0.9999999999999998`", ",", 
       RowBox[{"-", "0.15330675552248388`"}], ",", 
       RowBox[{"-", "0.02667848790020778`"}], ",", 
       RowBox[{"-", "0.002143894259849255`"}], ",", 
       RowBox[{"-", "0.0020492148375637715`"}], ",", "0.019833861912797904`", 
       ",", "0.026665321499699378`", ",", 
       RowBox[{"-", "0.003101072668221163`"}], ",", 
       RowBox[{"-", "0.026648015925833123`"}], ",", 
       RowBox[{"-", "0.002490889107257596`"}], ",", 
       RowBox[{"-", "0.003579546256559622`"}], ",", 
       RowBox[{"-", "0.020086874824199935`"}], ",", 
       RowBox[{"-", "0.0476349523669122`"}], ",", 
       RowBox[{"-", "0.12214776447686776`"}], ",", 
       RowBox[{"-", "0.019546870232528015`"}], ",", 
       RowBox[{"-", "0.12546352799333627`"}], ",", 
       RowBox[{"-", "0.07485009073157727`"}], ",", 
       RowBox[{"-", "0.05934903142681819`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.052529123895067135`"}], ",", 
       RowBox[{"-", "0.010729443626970307`"}], ",", "0.0075814610343462275`", 
       ",", 
       RowBox[{"-", "0.6184760430538047`"}], ",", "0.8977909552196749`", ",", 
       
       RowBox[{"-", "0.15330675552509263`"}], ",", "1.`", ",", 
       RowBox[{"-", "0.13838610070757756`"}], ",", 
       RowBox[{"-", "0.023292960169376535`"}], ",", 
       RowBox[{"-", "0.011596762690203051`"}], ",", 
       RowBox[{"-", "0.41565002137694024`"}], ",", "0.1378760503936232`", ",", 
       RowBox[{"-", "0.01705759464474647`"}], ",", 
       RowBox[{"-", "0.13778599963871482`"}], ",", 
       RowBox[{"-", "0.013886972598954017`"}], ",", 
       RowBox[{"-", "0.004333650454676453`"}], ",", "0.0027851603930247946`", 
       ",", "0.0017957495698191115`", ",", "0.6658697051609995`", ",", 
       RowBox[{"-", "0.0063819994546647765`"}], ",", "0.6643838939868948`", 
       ",", "0.15943465268897564`", ",", "0.21952856126403908`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.9373160378983294`"}], ",", 
       RowBox[{"-", "0.0018671410235927223`"}], ",", "0.00131932814278702`", 
       ",", 
       RowBox[{"-", "0.10762738785794403`"}], ",", "0.15623385327120415`", 
       ",", 
       RowBox[{"-", "0.02667848789608236`"}], ",", 
       RowBox[{"-", "0.13838610071386137`"}], ",", "1.`", ",", 
       RowBox[{"-", "0.00193525705736086`"}], ",", 
       RowBox[{"-", "0.04210528498761933`"}], ",", "0.9528417366765051`", ",", 
       RowBox[{"-", "0.9935031214755343`"}], ",", 
       RowBox[{"-", "0.002799234717808136`"}], ",", "0.9941720901961235`", 
       ",", 
       RowBox[{"-", "0.002248463468325329`"}], ",", 
       RowBox[{"-", "0.0007541431487520841`"}], ",", "0.0004846744546900997`",
        ",", "0.0003124967904197619`", ",", "0.11587484728046701`", ",", 
       RowBox[{"-", "0.0011105974932367746`"}], ",", "0.11561628600742774`", 
       ",", "0.027744866343768274`", ",", "0.03820242656592951`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.0007346404606215569`"}], ",", 
       RowBox[{"-", "0.0001501280481680109`"}], ",", 
       "0.00010656094434242402`", ",", 
       RowBox[{"-", "0.00864906090096766`"}], ",", "0.01255515921906439`", 
       ",", 
       RowBox[{"-", "0.0021438942054302873`"}], ",", 
       RowBox[{"-", "0.023292960109420013`"}], ",", 
       RowBox[{"-", "0.0019352571362312634`"}], ",", "1.`", ",", 
       "0.9991725255778854`", ",", 
       RowBox[{"-", "0.0005135635420927768`"}], ",", "0.0019314537089165156`",
        ",", "0.9999798412728927`", ",", 
       RowBox[{"-", "0.0019422975837967607`"}], ",", "0.5824729594913846`", 
       ",", 
       RowBox[{"-", "0.00006223379168046286`"}], ",", 
       "0.00003935667739159076`", ",", "0.000024497177923722375`", ",", 
       "0.00931303351191176`", ",", 
       RowBox[{"-", "0.00008839660782261022`"}], ",", "0.00928972916657798`", 
       ",", "0.002229529434016693`", ",", "0.003070032267824361`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.03582958468128173`", ",", 
       RowBox[{"-", "0.00014068414629299017`"}], ",", 
       "0.00008418063617169975`", ",", 
       RowBox[{"-", "0.008263163898306735`"}], ",", "0.011993784824873809`", 
       ",", 
       RowBox[{"-", "0.002049214783364889`"}], ",", 
       RowBox[{"-", "0.011596762630043318`"}], ",", 
       RowBox[{"-", "0.04210528506640034`"}], ",", "0.9991725255744953`", ",",
        "1.0000000000000002`", ",", 
       RowBox[{"-", "0.04058409359094151`"}], ",", "0.041894713444436966`", 
       ",", "0.9992259183558865`", ",", 
       RowBox[{"-", "0.04188051741435636`"}], ",", "0.5820600596820271`", ",", 
       RowBox[{"-", "0.0000852423725004192`"}], ",", 
       "0.000024263062543973813`", ",", "0.00004363096966438331`", ",", 
       "0.008857914606362653`", ",", 
       RowBox[{"-", "0.00011233537345524398`"}], ",", "0.008918384842124684`",
        ",", "0.002132641350241637`", ",", "0.002931588699703277`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.8411230482738218`"}], ",", "0.00010349335600230261`", 
       ",", "0.007683027288073772`", ",", "0.08072296166915507`", ",", 
       RowBox[{"-", "0.11724672330380663`"}], ",", "0.019833861917043765`", 
       ",", 
       RowBox[{"-", "0.4156500213831172`"}], ",", "0.9528417366755517`", ",", 
       
       RowBox[{"-", "0.000513563456200853`"}], ",", 
       RowBox[{"-", "0.040584093505106014`"}], ",", "0.9999999999999998`", 
       ",", 
       RowBox[{"-", "0.9377084007690755`"}], ",", 
       RowBox[{"-", "0.0031354551668420615`"}], ",", "0.9565692715193472`", 
       ",", 
       RowBox[{"-", "0.0024809021000152813`"}], ",", "0.00806612221934814`", 
       ",", "0.006287615638677015`", ",", "0.002008656974815405`", ",", 
       RowBox[{"-", "0.09305389731265101`"}], ",", 
       RowBox[{"-", "0.0031445885888367834`"}], ",", 
       RowBox[{"-", "0.08093505193617151`"}], ",", 
       RowBox[{"-", "0.02144208081426287`"}], ",", 
       RowBox[{"-", "0.028642458913672432`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.9331676133214414`", ",", "0.0015584529036775834`", ",", 
       "0.0006144935640193859`", ",", "0.10714416092947814`", ",", 
       RowBox[{"-", "0.1554013850859256`"}], ",", "0.026665321495604917`", 
       ",", "0.13787605039983825`", ",", 
       RowBox[{"-", "0.9935031214755446`"}], ",", "0.0019314536309608268`", 
       ",", "0.0418947133665701`", ",", 
       RowBox[{"-", "0.93770840077003`"}], ",", "0.9999999999999998`", ",", 
       "0.0027853182148947137`", ",", 
       RowBox[{"-", "0.978204287449882`"}], ",", "0.0022401720858038006`", 
       ",", 
       RowBox[{"-", "0.007728378861444499`"}], ",", "0.0009763599466660643`", 
       ",", 
       RowBox[{"-", "0.0025234682836879204`"}], ",", 
       RowBox[{"-", "0.11102353555325657`"}], ",", "0.004155405089794884`", 
       ",", 
       RowBox[{"-", "0.1198155830201198`"}], ",", 
       RowBox[{"-", "0.02790329860671123`"}], ",", 
       RowBox[{"-", "0.03787043209121876`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.0010624825638373605`"}], ",", 
       RowBox[{"-", "0.00021694614542941315`"}], ",", 
       "0.00015281754253490198`", ",", 
       RowBox[{"-", "0.012510307079342618`"}], ",", "0.018160140569140826`", 
       ",", 
       RowBox[{"-", "0.003101072613811923`"}], ",", 
       RowBox[{"-", "0.017057594584780796`"}], ",", 
       RowBox[{"-", "0.002799234796658993`"}], ",", "0.9999798412726009`", 
       ",", "0.9992259183589836`", ",", 
       RowBox[{"-", "0.003135455252716161`"}], ",", "0.002785318292831001`", 
       ",", "0.9999999999999999`", ",", 
       RowBox[{"-", "0.002771393357778007`"}], ",", "0.5824864137383206`", 
       ",", 
       RowBox[{"-", "0.00008603085181855576`"}], ",", 
       "0.000055930899177097914`", ",", "0.000036942752049317`", ",", 
       "0.013467749445905773`", ",", 
       RowBox[{"-", "0.00012994213038997315`"}], ",", "0.01344021817821381`", 
       ",", "0.0032250637157237166`", ",", "0.004440495119426589`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.93255723658791`"}], ",", 
       RowBox[{"-", "0.001557044136669207`"}], ",", 
       RowBox[{"-", "0.0006165905941139449`"}], ",", 
       RowBox[{"-", "0.10707406995520197`"}], ",", "0.15529955565106188`", 
       ",", 
       RowBox[{"-", "0.026648015921724635`"}], ",", 
       RowBox[{"-", "0.1377859996449944`"}], ",", "0.9941720901961041`", ",", 
       
       RowBox[{"-", "0.0019422975050105977`"}], ",", 
       RowBox[{"-", "0.041880517335658715`"}], ",", "0.9565692715202798`", 
       ",", 
       RowBox[{"-", "0.9782042874498535`"}], ",", 
       RowBox[{"-", "0.0027713932790113323`"}], ",", "1.0000000000000002`", 
       ",", 
       RowBox[{"-", "0.0022387089587592806`"}], ",", "0.0077343141386881096`",
        ",", 
       RowBox[{"-", "0.0009776122654322715`"}], ",", "0.002524685259430942`", 
       ",", "0.11094529271051842`", ",", 
       RowBox[{"-", "0.0041566399920402435`"}], ",", "0.1197433188907025`", 
       ",", "0.027885411817921923`", ",", "0.037845450211025845`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.0008534804157200303`"}], ",", 
       RowBox[{"-", "0.00017432956789484365`"}], ",", 
       "0.0001231814868455911`", ",", 
       RowBox[{"-", "0.01004884819426222`"}], ",", "0.01458709064192391`", 
       ",", 
       RowBox[{"-", "0.0024908890766018963`"}], ",", 
       RowBox[{"-", "0.013886972558764518`"}], ",", 
       RowBox[{"-", "0.002248463545266717`"}], ",", "0.5824729597710837`", 
       ",", "0.5820600599647411`", ",", 
       RowBox[{"-", "0.0024809021817424927`"}], ",", "0.0022401721616965736`",
        ",", "0.5824864140182595`", ",", 
       RowBox[{"-", "0.0022387090358124443`"}], ",", "1.`", ",", 
       RowBox[{"-", "0.00007041257703083265`"}], ",", 
       "0.00004525235968849554`", ",", "0.000029177501441388034`", ",", 
       "0.010818889969847305`", ",", 
       RowBox[{"-", "0.00010369252928739329`"}], ",", "0.010794748006089152`",
        ",", "0.0025904561292148776`", ",", "0.003566846906138486`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.006998385635885809`"}], ",", "0.009666278366931262`", 
       ",", 
       RowBox[{"-", "0.062113241753177326`"}], ",", 
       RowBox[{"-", "0.0005818030849894975`"}], ",", 
       RowBox[{"-", "0.0033767361896984713`"}], ",", 
       RowBox[{"-", "0.0035795462565808727`"}], ",", 
       RowBox[{"-", "0.004333650454719002`"}], ",", 
       RowBox[{"-", "0.0007541431487584391`"}], ",", 
       RowBox[{"-", "0.00006223379090792793`"}], ",", 
       RowBox[{"-", "0.00008524237172838284`"}], ",", "0.008066122219345741`",
        ",", 
       RowBox[{"-", "0.007728378861438109`"}], ",", 
       RowBox[{"-", "0.00008603085104612191`"}], ",", "0.007734314138682006`",
        ",", 
       RowBox[{"-", "0.00007041257624549673`"}], ",", "1.`", ",", 
       RowBox[{"-", "0.04700443895868816`"}], ",", "0.0712884074380115`", ",", 
       RowBox[{"-", "0.138928064204055`"}], ",", 
       RowBox[{"-", "0.09827589367607355`"}], ",", "0.15266015150605272`", 
       ",", "0.009268803653480652`", ",", 
       RowBox[{"-", "0.004964209611919728`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.02995204360543813`"}], ",", "0.6190414880054987`", ",",
        "0.9136527561945829`", ",", 
       RowBox[{"-", "0.03376471451346632`"}], ",", "0.08560369910554186`", 
       ",", 
       RowBox[{"-", "0.020086874824020527`"}], ",", "0.002785160393017969`", 
       ",", "0.0004846744548969364`", ",", "0.000039356679139139905`", ",", 
       "0.000024263064282116195`", ",", "0.006287615638856975`", ",", 
       "0.0009763599464642484`", ",", "0.00005593090092470407`", ",", 
       RowBox[{"-", "0.0009776122652251902`"}], ",", "0.0000452523609157061`",
        ",", 
       RowBox[{"-", "0.047004438958686404`"}], ",", "0.9999999999999998`", 
       ",", "0.04054997789261431`", ",", 
       RowBox[{"-", "0.07759099111590655`"}], ",", 
       RowBox[{"-", "0.05486825680118497`"}], ",", "0.035422482666948744`", 
       ",", "0.005911555916736816`", ",", 
       RowBox[{"-", "0.021838772348780795`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.02556953524165407`"}], ",", 
       RowBox[{"-", "0.008760586483488876`"}], ",", "0.0495216672581515`", 
       ",", 
       RowBox[{"-", "0.03998261750893071`"}], ",", "0.02079398426543367`", 
       ",", 
       RowBox[{"-", "0.047634952367498956`"}], ",", "0.0017957495700636145`", 
       ",", "0.00031249679064655663`", ",", "0.000024497180283304987`", ",", 
       "0.000043630972014759515`", ",", "0.0020086569749367153`", ",", 
       RowBox[{"-", "0.002523468283911898`"}], ",", 
       "0.000036942754410604373`", ",", "0.002524685259654092`", ",", 
       "0.000029177502907970922`", ",", "0.07128840743801568`", ",", 
       "0.04054997789263743`", ",", "0.9999999999999999`", ",", 
       RowBox[{"-", "0.09309878052499072`"}], ",", "0.07996511763614314`", 
       ",", 
       RowBox[{"-", "0.12006656723347935`"}], ",", "0.9234913089014016`", ",",
        "0.005743233296724292`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.2192059598684882`"}], ",", 
       RowBox[{"-", "0.0013836044504623958`"}], ",", 
       RowBox[{"-", "0.09423755376583796`"}], ",", 
       RowBox[{"-", "0.463395986792841`"}], ",", "0.6632375703226879`", ",", 
       RowBox[{"-", "0.12214776447659098`"}], ",", "0.6658697051616578`", ",",
        "0.11587484728073287`", ",", "0.009313033505427589`", ",", 
       "0.00885791459987582`", ",", 
       RowBox[{"-", "0.09305389731250743`"}], ",", 
       RowBox[{"-", "0.11102353555353175`"}], ",", "0.01346774943942376`", 
       ",", "0.11094529271077719`", ",", "0.010818889961536135`", ",", 
       RowBox[{"-", "0.13892806420406664`"}], ",", 
       RowBox[{"-", "0.07759099111599517`"}], ",", 
       RowBox[{"-", "0.09309878052526904`"}], ",", "0.9999999999999998`", ",", 
       RowBox[{"-", "0.15537900939485821`"}], ",", "0.7293068018407334`", ",",
        "0.2515474619252797`", ",", "0.1560902557515386`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.011857015121035876`"}], ",", "0.010274317688507225`", 
       ",", 
       RowBox[{"-", "0.07207183575086551`"}], ",", 
       RowBox[{"-", "0.011764827922130891`"}], ",", 
       RowBox[{"-", "0.00035440425974825183`"}], ",", 
       RowBox[{"-", "0.019546870232501148`"}], ",", 
       RowBox[{"-", "0.00638199945474991`"}], ",", 
       RowBox[{"-", "0.0011105974931067354`"}], ",", 
       RowBox[{"-", "0.00008839660575402828`"}], ",", 
       RowBox[{"-", "0.00011233537139412125`"}], ",", 
       RowBox[{"-", "0.003144588588705644`"}], ",", "0.004155405089665198`", 
       ",", 
       RowBox[{"-", "0.00012994212832137352`"}], ",", 
       RowBox[{"-", "0.0041566399919109945`"}], ",", 
       RowBox[{"-", "0.00010369252811536361`"}], ",", 
       RowBox[{"-", "0.09827589367607434`"}], ",", 
       RowBox[{"-", "0.05486825680118263`"}], ",", "0.07996511763613356`", 
       ",", 
       RowBox[{"-", "0.15537900939484123`"}], ",", "1.`", ",", 
       RowBox[{"-", "0.2379693685962212`"}], ",", "0.010778149426568925`", 
       ",", "0.8500812303855974`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.22634418444013332`"}], ",", 
       RowBox[{"-", "0.022985763597274143`"}], ",", "0.05290143458261503`", 
       ",", 
       RowBox[{"-", "0.4628487773231809`"}], ",", "0.6608378887084153`", ",", 
       
       RowBox[{"-", "0.12546352799292004`"}], ",", "0.6643838939874309`", ",",
        "0.11561628600762622`", ",", "0.009289729161155247`", ",", 
       "0.008918384836700518`", ",", 
       RowBox[{"-", "0.08093505193606708`"}], ",", 
       RowBox[{"-", "0.11981558302032784`"}], ",", "0.013440218172792739`", 
       ",", "0.11974331889089483`", ",", "0.010794747998891428`", ",", 
       "0.1526601515060391`", ",", "0.03542248266685463`", ",", 
       RowBox[{"-", "0.12006656723376777`"}], ",", "0.7293068018406941`", ",", 
       RowBox[{"-", "0.2379693685962453`"}], ",", "0.9999999999999998`", ",", 
       "0.10495799523884004`", ",", "0.2488360661619834`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.07290800769830469`"}], ",", 
       RowBox[{"-", "0.006605570251330621`"}], ",", "0.006417173393019548`", 
       ",", 
       RowBox[{"-", "0.1492992034622943`"}], ",", "0.17851595031558545`", ",", 
       RowBox[{"-", "0.07485009073211414`"}], ",", "0.15943465268939863`", 
       ",", "0.02774486634405047`", ",", "0.0022295294345397914`", ",", 
       "0.002132641350755434`", ",", 
       RowBox[{"-", "0.021442080814118396`"}], ",", 
       RowBox[{"-", "0.02790329860699321`"}], ",", "0.003225063716249322`", 
       ",", "0.02788541181819914`", ",", "0.0025904561284914524`", ",", 
       "0.009268803653482139`", ",", "0.005911555916741253`", ",", 
       "0.9234913089013389`", ",", "0.25154746192556177`", ",", 
       "0.010778149426575026`", ",", "0.1049579952391409`", ",", "1.`", ",", 
       "0.04172301636540125`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.08454803296404881`"}], ",", 
       RowBox[{"-", "0.0027621580612823327`"}], ",", 
       RowBox[{"-", "0.02595833396570192`"}], ",", 
       RowBox[{"-", "0.16682538606056665`"}], ",", "0.2235051325224387`", ",", 
       RowBox[{"-", "0.05934903142663988`"}], ",", "0.21952856126414305`", 
       ",", "0.03820242656608628`", ",", "0.0030700322678599698`", ",", 
       "0.002931588699732858`", ",", 
       RowBox[{"-", "0.028642458913545457`"}], ",", 
       RowBox[{"-", "0.03787043209137901`"}], ",", "0.004440495119462776`", 
       ",", "0.03784545021118009`", ",", "0.0035668469048480843`", ",", 
       RowBox[{"-", "0.004964209611925863`"}], ",", 
       RowBox[{"-", "0.021838772348810997`"}], ",", "0.0057432332966186024`", 
       ",", "0.1560902557515398`", ",", "0.8500812303855876`", ",", 
       "0.24883606616200546`", ",", "0.04172301636529415`", ",", "1.`"}], 
      "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.906920039108572*^9, 3.906920046350236*^9}, 
   3.90693130677876*^9},
 CellLabel->"In[20]:=",ExpressionUUID->"d9e67ff9-ccea-47a1-a14a-62e6a2cbbd62"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Chi]2", "=", 
   RowBox[{"\[Chi]2min", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"WCs", "-", "\[Mu]"}], ")"}], ".", 
     RowBox[{"Inverse", "[", 
      RowBox[{
       RowBox[{"DiagonalMatrix", "[", "\[Sigma]", "]"}], ".", "corr", ".", 
       RowBox[{"DiagonalMatrix", "[", "\[Sigma]", "]"}]}], "]"}], ".", 
     RowBox[{"(", 
      RowBox[{"WCs", "-", "\[Mu]"}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.906919516097981*^9, 3.9069195326242733`*^9}, {
  3.906919624900642*^9, 3.906919643630534*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"d4a438f3-5157-45e9-b90e-850c260d8e07"],

Cell[BoxData[
 TemplateBox[{
  "Inverse", "luc", 
   "\"Result for \\!\\(\\*RowBox[{\\\"Inverse\\\"}]\\) of badly conditioned \
matrix \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"{\\\", \
RowBox[{\\\"0.0001469695447141619`\\\", \\\",\\\", RowBox[{\\\"-\\\", \
\\\"2.499846636181998`*^-6\\\"}], \\\",\\\", RowBox[{\\\"-\\\", \
\\\"4.599152106162943`*^-6\\\"}], \\\",\\\", \\\"0.0030666776961285683`\\\", \
\\\",\\\", RowBox[{\\\"-\\\", \\\"0.001686252642503454`\\\"}], \\\",\\\", \
\\\"0.0017080880504965282`\\\", \\\",\\\", RowBox[{\\\"-\\\", \
\\\"0.00017728677245119233`\\\"}], \\\",\\\", RowBox[{\\\"-\\\", \
\\\"0.004119000373931298`\\\"}], \\\",\\\", RowBox[{\\\"-\\\", \
\\\"8.199316400389407`*^-8\\\"}], \\\",\\\", \\\"4.002445250763711`*^-6\\\", \
\\\",\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"13\\\", \
\\\"\[RightSkeleton]\\\"}]}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"9\\\", \\\"\[RightSkeleton]\\\"}], \\\",\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"13\\\", \\\"\[RightSkeleton]\\\"}]}], \\\
\"}\\\"}]\\) may contain significant numerical errors.\"", 2, 21, 3, 
   34770562660681475172, "New Kernel"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9070714916546783`*^9, 3.907071931585224*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"39bbaa13-6227-41fa-9f70-694caf2f0ee2"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "CLEW37 - ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["m", "W"], "[", "CDF", "]"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "3ca7754c-99dd-46a4-ad91-8d433574a80f"]
}], "Subsubsection",
 CellChangeTimes->{{3.906919271941484*^9, 3.9069192725532913`*^9}, {
  3.9069194890042048`*^9, 3.906919500651869*^9}, {3.90691967731575*^9, 
  3.906919677491436*^9}, {3.906920071569713*^9, 3.9069200716817293`*^9}, {
  3.9069201316199627`*^9, 
  3.906920134804502*^9}},ExpressionUUID->"a3903154-37ec-4b88-98f2-\
614d597582ed"],

Cell[BoxData[
 RowBox[{
  RowBox[{"whatfit", "=", 
   RowBox[{"{", 
    RowBox[{"CLEW22", ",", "\"\<CDF\>\""}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9070719057883787`*^9, 3.9070719112295227`*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"da84456b-0705-4600-bdb3-9c2aa0db3f14"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Chi]2min", "=", "152.2548344887563`"}], ";"}]], "Input",
 CellChangeTimes->{{3.907070691418087*^9, 3.9070706928201447`*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"cb1e0a88-17f1-4484-8e60-5fc34c81a0f2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"WCs", "=", 
   RowBox[{"{", 
    RowBox[{"Cst", ",", "\[Lambda]", ",", 
     RowBox[{"CHd", "[", 
      RowBox[{"1", ",", "1"}], "]"}], ",", 
     RowBox[{"CHd", "[", 
      RowBox[{"2", ",", "2"}], "]"}], ",", 
     RowBox[{"CHd", "[", 
      RowBox[{"3", ",", "3"}], "]"}], ",", 
     RowBox[{"CHe", "[", 
      RowBox[{"1", ",", "1"}], "]"}], ",", 
     RowBox[{"CHe", "[", 
      RowBox[{"2", ",", "2"}], "]"}], ",", 
     RowBox[{"CHe", "[", 
      RowBox[{"3", ",", "3"}], "]"}], ",", 
     RowBox[{"CHl1", "[", 
      RowBox[{"1", ",", "1"}], "]"}], ",", 
     RowBox[{"CHl1", "[", 
      RowBox[{"2", ",", "2"}], "]"}], ",", 
     RowBox[{"CHl1", "[", 
      RowBox[{"3", ",", "3"}], "]"}], ",", 
     RowBox[{"CHl3", "[", 
      RowBox[{"1", ",", "1"}], "]"}], ",", 
     RowBox[{"CHl3", "[", 
      RowBox[{"2", ",", "2"}], "]"}], ",", 
     RowBox[{"CHl3", "[", 
      RowBox[{"3", ",", "3"}], "]"}], ",", 
     RowBox[{"CHqD", "[", 
      RowBox[{"1", ",", "1"}], "]"}], ",", 
     RowBox[{"CHqD", "[", 
      RowBox[{"2", ",", "2"}], "]"}], ",", 
     RowBox[{"CHqD", "[", 
      RowBox[{"3", ",", "3"}], "]"}], ",", 
     RowBox[{"CHqU", "[", 
      RowBox[{"1", ",", "1"}], "]"}], ",", 
     RowBox[{"CHqU", "[", 
      RowBox[{"2", ",", "2"}], "]"}], ",", 
     RowBox[{"CHu", "[", 
      RowBox[{"1", ",", "1"}], "]"}], ",", 
     RowBox[{"CHu", "[", 
      RowBox[{"2", ",", "2"}], "]"}], ",", 
     RowBox[{"CHud", "[", 
      RowBox[{"1", ",", "1"}], "]"}], ",", 
     RowBox[{"CHud", "[", 
      RowBox[{"1", ",", "2"}], "]"}], ",", 
     RowBox[{"Cledq", "[", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}], ",", 
     RowBox[{"Cledq", "[", 
      RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}], ",", 
     RowBox[{"Cledq", "[", 
      RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}], ",", 
     RowBox[{"Cledq", "[", 
      RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}], ",", 
     RowBox[{"Clequ1Bar", "[", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}], ",", 
     RowBox[{"Clequ1Bar", "[", 
      RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}], ",", 
     RowBox[{"Clequ3Bar", "[", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}], ",", 
     RowBox[{"Clequ3Bar", "[", 
      RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}], ",", 
     RowBox[{"Cll", "[", 
      RowBox[{"2", ",", "1", ",", "1", ",", "2"}], "]"}], ",", 
     RowBox[{"ClqD", "[", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}], ",", 
     RowBox[{"ClqD", "[", 
      RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}], ",", 
     RowBox[{"ClqD", "[", 
      RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}], ",", 
     RowBox[{"ClqD", "[", 
      RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}], ",", 
     RowBox[{"ClqU", "[", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}], ",", 
     RowBox[{"ClqU", "[", 
      RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.906919928851056*^9, 3.906919931684754*^9}, {
  3.90707070169697*^9, 3.907070701882896*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"1aad9d63-01f3-4f7f-921d-13f2090b3f69"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Sigma]", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.06130828535888943`", ",", "0.012713787556115753`", ",", 
     "4.325347749169326`", ",", "1.578056989694565`", ",", 
     "0.2822875721202179`", ",", "0.016093236326628402`", ",", 
     "0.04633582011342025`", ",", "0.02423380548462925`", ",", 
     "0.04217853726310507`", ",", "0.05302051135351474`", ",", 
     "0.06773399295824328`", ",", "0.12727038368119942`", ",", 
     "0.12452908443558271`", ",", "0.13948578526123032`", ",", 
     "0.8539885214348113`", ",", "0.520346561617838`", ",", 
     "0.1322275532005243`", ",", "0.8184092785708559`", ",", 
     "0.1715023638938065`", ",", "1.0336726731570998`", ",", 
     "0.17534617069440453`", ",", "0.31793050883558`", ",", 
     "0.35767085955405115`", ",", "0.009203901012698398`", ",", 
     "0.009211688131629172`", ",", "0.04040663812284023`", ",", 
     "0.03719517993022922`", ",", "0.009204185967647813`", ",", 
     "0.03717013257264834`", ",", "0.012509928233170375`", ",", 
     "0.20525143556802086`", ",", "0.07271269612081137`", ",", 
     "0.012813120514684629`", ",", "0.09005542357481375`", ",", 
     "0.009397248178194758`", ",", "0.08901020230527648`", ",", 
     "0.014224486883424365`", ",", "0.009558787454602261`"}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9069200115278883`*^9, 3.906920014147265*^9}, 
   3.907070725220913*^9},
 CellLabel->"In[25]:=",ExpressionUUID->"34db4249-c8b1-409a-b04b-6820037f9641"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Mu]", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.06491093964755928`"}], ",", "0.22806754022107764`", ",", 
     "2.1302063376883478`", ",", 
     RowBox[{"-", "1.0449704896335763`"}], ",", 
     RowBox[{"-", "0.7069258264668473`"}], ",", 
     RowBox[{"-", "0.006079803559725097`"}], ",", 
     RowBox[{"-", "0.02180303278429336`"}], ",", 
     RowBox[{"-", "0.031323334554088346`"}], ",", "0.007182333157262719`", 
     ",", "0.01783861739128898`", ",", 
     RowBox[{"-", "0.0348975540227415`"}], ",", "0.06601232654821665`", ",", 
     "0.041978944490175675`", ",", "0.09427021605539877`", ",", 
     "0.9505491602008861`", ",", 
     RowBox[{"-", "0.2509923544841855`"}], ",", 
     RowBox[{"-", "0.026195045145739507`"}], ",", "0.5169392920153505`", ",", 
     
     RowBox[{"-", "0.024628071674375418`"}], ",", "0.4509833664240971`", ",", 
     "0.11992955797778247`", ",", 
     RowBox[{"-", "0.1904134275764608`"}], ",", "0.0527598696649397`", ",", 
     RowBox[{"-", "0.0006422740887383822`"}], ",", 
     RowBox[{"-", "0.0007800705040281788`"}], ",", "0.018118305937464427`", 
     ",", 
     RowBox[{"-", "0.006252759151511208`"}], ",", 
     RowBox[{"-", "0.0006831726409277945`"}], ",", "0.010986019185939567`", 
     ",", 
     RowBox[{"-", "0.0038297645534296557`"}], ",", 
     RowBox[{"-", "0.0511104922262192`"}], ",", 
     RowBox[{"-", "0.07586773575397615`"}], ",", 
     RowBox[{"-", "0.02712545109541766`"}], ",", 
     RowBox[{"-", "0.06166628731896333`"}], ",", "0.009744419495528685`", ",", 
     RowBox[{"-", "0.1246763123933362`"}], ",", 
     RowBox[{"-", "0.028918137880761655`"}], ",", "0.003013010121993867`"}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.906920026988598*^9, 3.906920028652158*^9}, {
  3.9070707363675747`*^9, 3.907070736585862*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"f085391b-5ac9-44ee-ada1-ac726b1074de"],

Cell[BoxData[
 RowBox[{
  RowBox[{"corr", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1.0000000000000002`", ",", "0.24185170249778093`", ",", 
       "0.27258460433156845`", ",", 
       RowBox[{"-", "0.0521033923309475`"}], ",", 
       RowBox[{"-", "0.014732636365464928`"}], ",", 
       RowBox[{"-", "0.7902007919428946`"}], ",", 
       RowBox[{"-", "0.24547649567785257`"}], ",", 
       RowBox[{"-", "0.5012502838070001`"}], ",", 
       RowBox[{"-", "0.19084129705122688`"}], ",", 
       RowBox[{"-", "0.1751331890369257`"}], ",", 
       RowBox[{"-", "0.06865195520587902`"}], ",", 
       RowBox[{"-", "0.9401388805329765`"}], ",", 
       RowBox[{"-", "0.9488941996207442`"}], ",", 
       RowBox[{"-", "0.885254193299148`"}], ",", "0.2814340690639389`", ",", 
       RowBox[{"-", "0.402256028027036`"}], ",", 
       RowBox[{"-", "0.908512802380724`"}], ",", "0.4044598245082799`", ",", 
       "0.7140013012625736`", ",", "0.26583064536589046`", ",", 
       "0.06562993867297741`", ",", 
       RowBox[{"-", "0.4112243608640384`"}], ",", 
       RowBox[{"-", "0.08282284844977843`"}], ",", 
       RowBox[{"-", "0.006895979808728302`"}], ",", 
       RowBox[{"-", "0.006604587227645879`"}], ",", "0.06359462837787766`", 
       ",", "0.08264602586605281`", ",", 
       RowBox[{"-", "0.0098285184699646`"}], ",", 
       RowBox[{"-", "0.08259077044304024`"}], ",", 
       RowBox[{"-", "0.007933059521340543`"}], ",", 
       RowBox[{"-", "0.00671181544444581`"}], ",", "0.08002297436039389`", 
       ",", "0.2321344332828832`", ",", "0.3443725794618428`", ",", 
       "0.13863569072842333`", ",", "0.35206172008579895`", ",", 
       "0.3079600089525303`", ",", "0.2648998061769192`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.2418517024843913`", ",", "1.`", ",", "0.22469265042516456`", ",", 
       RowBox[{"-", "0.18459782402037`"}], ",", "0.0013501068527585162`", ",", 
       RowBox[{"-", "0.1837281154103914`"}], ",", 
       RowBox[{"-", "0.07643507837757317`"}], ",", 
       RowBox[{"-", "0.12977772408302957`"}], ",", "0.01928967886230078`", 
       ",", 
       RowBox[{"-", "0.004585266123771098`"}], ",", 
       RowBox[{"-", "0.0630827095110936`"}], ",", 
       RowBox[{"-", "0.2519979037907412`"}], ",", 
       RowBox[{"-", "0.25121541668041014`"}], ",", 
       RowBox[{"-", "0.19290162615697648`"}], ",", "0.48663481912395595`", 
       ",", 
       RowBox[{"-", "0.3451288423479086`"}], ",", 
       RowBox[{"-", "0.21876767468222472`"}], ",", "0.40909389178106054`", 
       ",", "0.12075352585464219`", ",", "0.18774952865040426`", ",", 
       "0.04282756847749137`", ",", 
       RowBox[{"-", "0.10342855281807281`"}], ",", 
       RowBox[{"-", "0.8848149142387708`"}], ",", 
       RowBox[{"-", "0.00173442405286893`"}], ",", "0.031902558251455694`", 
       ",", 
       RowBox[{"-", "0.7743224333140949`"}], ",", "0.8810079460053791`", ",", 
       
       RowBox[{"-", "0.0024720148045520875`"}], ",", 
       RowBox[{"-", "0.8804163475988162`"}], ",", 
       RowBox[{"-", "0.001995272633570105`"}], ",", 
       RowBox[{"-", "0.012329385656410364`"}], ",", 
       RowBox[{"-", "0.05920113870077317`"}], ",", "0.012122693210484526`", 
       ",", 
       RowBox[{"-", "0.07003434625721909`"}], ",", 
       RowBox[{"-", "0.001179543244822825`"}], ",", 
       RowBox[{"-", "0.06691572764528705`"}], ",", 
       RowBox[{"-", "0.0039353339706514395`"}], ",", 
       RowBox[{"-", "0.019127707372796853`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.27258460432519566`", ",", "0.22469265041830017`", ",", 
       "0.9999999999999998`", ",", 
       RowBox[{"-", "0.48895038381920825`"}], ",", 
       RowBox[{"-", "0.01981572226504839`"}], ",", 
       RowBox[{"-", "0.23182279941509534`"}], ",", 
       RowBox[{"-", "0.04826674633155106`"}], ",", 
       RowBox[{"-", "0.1189919678629576`"}], ",", 
       RowBox[{"-", "0.08511106150109965`"}], ",", 
       RowBox[{"-", "0.07715829150239908`"}], ",", 
       RowBox[{"-", "0.04303304464701713`"}], ",", 
       RowBox[{"-", "0.24240391658832858`"}], ",", 
       RowBox[{"-", "0.24615679254660544`"}], ",", 
       RowBox[{"-", "0.23230995643908808`"}], ",", "0.6386699481019159`", ",",
        "0.21745440462256402`", ",", 
       RowBox[{"-", "0.25744126766911`"}], ",", "0.6978475394334079`", ",", 
       "0.231146748840513`", ",", "0.9607817275484525`", ",", 
       "0.10191641885452038`", ",", 
       RowBox[{"-", "0.07117747289560729`"}], ",", 
       RowBox[{"-", "0.01433553459701399`"}], ",", 
       RowBox[{"-", "0.0011936043423244164`"}], ",", 
       RowBox[{"-", "0.0011431051592631707`"}], ",", "0.011005767419016509`", 
       ",", "0.014297928008146629`", ",", 
       RowBox[{"-", "0.001701183585308551`"}], ",", 
       RowBox[{"-", "0.014288359311359496`"}], ",", 
       RowBox[{"-", "0.0013731070491031572`"}], ",", 
       RowBox[{"-", "0.0009449941502879879`"}], ",", "0.06850558037491492`", 
       ",", 
       RowBox[{"-", "0.03542000127924651`"}], ",", "0.10211123504996476`", 
       ",", 
       RowBox[{"-", "0.03459577168352624`"}], ",", "0.10877213742866743`", 
       ",", 
       RowBox[{"-", "0.008482720636645489`"}], ",", "0.0086394082594773`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.05210339232949093`"}], ",", 
       RowBox[{"-", "0.18459782399301214`"}], ",", 
       RowBox[{"-", "0.48895038381930067`"}], ",", "0.9999999999999998`", ",", 
       RowBox[{"-", "0.010699094169816688`"}], ",", "0.03224689800761424`", 
       ",", "0.02903848503453052`", ",", "0.04148977970142862`", ",", 
       RowBox[{"-", "0.01711718053917424`"}], ",", 
       RowBox[{"-", "0.0222276655653888`"}], ",", 
       RowBox[{"-", "0.004699912504879807`"}], ",", "0.060623488514266174`", 
       ",", "0.06372906209224316`", ",", "0.04856035743760372`", ",", 
       RowBox[{"-", "0.26675835079260823`"}], ",", "0.24137789810710328`", 
       ",", "0.04066461735156518`", ",", 
       RowBox[{"-", "0.2873696329686823`"}], ",", 
       RowBox[{"-", "0.0135643879187849`"}], ",", 
       RowBox[{"-", "0.4553648208983427`"}], ",", "0.05187375851007941`", ",", 
       RowBox[{"-", "0.04779913013722294`"}], ",", 
       RowBox[{"-", "0.009627007759897737`"}], ",", 
       RowBox[{"-", "0.0008015674261954226`"}], ",", 
       RowBox[{"-", "0.0007675151315328723`"}], ",", "0.007462590345101259`", 
       ",", "0.00958623512657393`", ",", 
       RowBox[{"-", "0.0011424221551769819`"}], ",", 
       RowBox[{"-", "0.009579798824064241`"}], ",", 
       RowBox[{"-", "0.0009221077510941199`"}], ",", 
       RowBox[{"-", "0.00015421140807951874`"}], ",", "0.04038698020731178`", 
       ",", "0.038038250305906275`", ",", 
       RowBox[{"-", "0.09480439020449219`"}], ",", "0.03149014288304122`", 
       ",", 
       RowBox[{"-", "0.0934309834577683`"}], ",", "0.00877580317913936`", ",", 
       RowBox[{"-", "0.008416173754435022`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.014732636365410775`"}], ",", "0.001350106852374243`", 
       ",", 
       RowBox[{"-", "0.01981572226511774`"}], ",", 
       RowBox[{"-", "0.010699094169801396`"}], ",", "1.`", ",", 
       RowBox[{"-", "0.17697704045414886`"}], ",", "0.07448866884158148`", 
       ",", "0.023363974592741345`", ",", 
       RowBox[{"-", "0.06292480133454795`"}], ",", "0.06080306268043274`", 
       ",", "0.010851326498673876`", ",", "0.013701151583181664`", ",", 
       "0.013244882196031565`", ",", "0.01161052329251846`", ",", 
       RowBox[{"-", "0.006822315696788778`"}], ",", 
       RowBox[{"-", "0.017348248446739933`"}], ",", "0.38671660710551814`", 
       ",", 
       RowBox[{"-", "0.00961882685191445`"}], ",", 
       RowBox[{"-", "0.10461639796389281`"}], ",", 
       RowBox[{"-", "0.020136616582004465`"}], ",", 
       RowBox[{"-", "0.122008247851751`"}], ",", "0.005843366597904867`", ",",
        "0.0011768861785931852`", ",", "0.00009799396644780353`", ",", 
       "0.00009372582805828583`", ",", 
       RowBox[{"-", "0.0009945692215181383`"}], ",", 
       RowBox[{"-", "0.0011602000106369784`"}], ",", "0.0001396558299623273`",
        ",", "0.0011594052978045328`", ",", "0.00011272624543924468`", ",", 
       RowBox[{"-", "0.000343405815119671`"}], ",", 
       RowBox[{"-", "0.003365711094372242`"}], ",", 
       RowBox[{"-", "0.004383301215031157`"}], ",", 
       RowBox[{"-", "0.0069922593684025635`"}], ",", "0.0019187171109017846`",
        ",", 
       RowBox[{"-", "0.008887970566777143`"}], ",", 
       RowBox[{"-", "0.006110785948613595`"}], ",", 
       RowBox[{"-", "0.0016599203353538513`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.7902007919432805`"}], ",", 
       RowBox[{"-", "0.18372811541950898`"}], ",", 
       RowBox[{"-", "0.23182279941923187`"}], ",", "0.03224689800820906`", 
       ",", 
       RowBox[{"-", "0.17697704045410653`"}], ",", "0.9999999999999998`", ",",
        "0.17458920495084246`", ",", "0.4241786008486102`", ",", 
       "0.2962040730174125`", ",", "0.21878188014171507`", ",", 
       "0.1412017690350129`", ",", "0.7185640867751616`", ",", 
       "0.7252757707609085`", ",", "0.6759415132524901`", ",", 
       RowBox[{"-", "0.22173304766208995`"}], ",", "0.29206262747795353`", 
       ",", "0.660591688027856`", ",", 
       RowBox[{"-", "0.33293509238862445`"}], ",", 
       RowBox[{"-", "0.5569480297575666`"}], ",", 
       RowBox[{"-", "0.2240003787837408`"}], ",", 
       RowBox[{"-", "0.011510341059105778`"}], ",", "0.326702752934557`", ",",
        "0.06579973165156246`", ",", "0.0054785999914818894`", ",", 
       "0.005247232444422298`", ",", 
       RowBox[{"-", "0.050461778103440616`"}], ",", 
       RowBox[{"-", "0.06567405793738129`"}], ",", "0.0078084039313789065`", 
       ",", "0.06563016949620101`", ",", "0.006302526433165117`", ",", 
       "0.005790630108443402`", ",", 
       RowBox[{"-", "0.1831669820146603`"}], ",", 
       RowBox[{"-", "0.18209032024133776`"}], ",", 
       RowBox[{"-", "0.26637881175761957`"}], ",", 
       RowBox[{"-", "0.11310425815105735`"}], ",", 
       RowBox[{"-", "0.27134262721709757`"}], ",", 
       RowBox[{"-", "0.24006560163905394`"}], ",", 
       RowBox[{"-", "0.20965741900993295`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.2454764956790936`"}], ",", 
       RowBox[{"-", "0.07643507838082843`"}], ",", 
       RowBox[{"-", "0.0482667463349579`"}], ",", "0.029038485035577596`", 
       ",", "0.0744886688416224`", ",", "0.17458920495173935`", ",", 
       "1.0000000000000002`", ",", "0.16889657773773883`", ",", 
       RowBox[{"-", "0.11332941917824949`"}], ",", "0.5816951886601168`", ",", 
       RowBox[{"-", "0.0914171722210624`"}], ",", "0.2865426782860167`", ",", 
       "0.2899552745285778`", ",", "0.27194426663604926`", ",", 
       RowBox[{"-", "0.0773124171599774`"}], ",", "0.1493295827338836`", ",", 
       "0.24695245181376516`", ",", 
       RowBox[{"-", "0.08987355100334803`"}], ",", 
       RowBox[{"-", "0.19076099928231513`"}], ",", 
       RowBox[{"-", "0.051517973858515406`"}], ",", 
       RowBox[{"-", "0.05451660394650542`"}], ",", "0.10280687042875893`", 
       ",", "0.020705869250199366`", ",", "0.0017240103379730818`", ",", 
       "0.0016510955623254167`", ",", 
       RowBox[{"-", "0.015888289186189973`"}], ",", 
       RowBox[{"-", "0.02065432021815157`"}], ",", "0.002457146125873323`", 
       ",", "0.02064050130941514`", ",", "0.0019832799791011596`", ",", 
       "0.001450644054509994`", ",", "0.163460213240918`", ",", 
       RowBox[{"-", "0.06464474503015095`"}], ",", 
       RowBox[{"-", "0.0877462575048069`"}], ",", 
       RowBox[{"-", "0.03849492033268652`"}], ",", 
       RowBox[{"-", "0.0890899368594722`"}], ",", 
       RowBox[{"-", "0.08418575550257061`"}], ",", 
       RowBox[{"-", "0.07072006306741639`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.5012502838080035`"}], ",", 
       RowBox[{"-", "0.1297777240907651`"}], ",", 
       RowBox[{"-", "0.11899196786731434`"}], ",", "0.041489779702548725`", 
       ",", "0.02336397459278945`", ",", "0.42417860084920767`", ",", 
       "0.16889657773737368`", ",", "0.9999999999999999`", ",", 
       "0.025056630874432138`", ",", "0.0026544685033025664`", ",", 
       "0.08053411137081484`", ",", "0.5088911412444295`", ",", 
       "0.5141676724872487`", ",", "0.4807570562654261`", ",", 
       RowBox[{"-", "0.1415028918930656`"}], ",", "0.23332810468559212`", ",",
        "0.4520139658896358`", ",", 
       RowBox[{"-", "0.19361116032719294`"}], ",", 
       RowBox[{"-", "0.36021038312630393`"}], ",", 
       RowBox[{"-", "0.11980483236715353`"}], ",", 
       RowBox[{"-", "0.05162386704544645`"}], ",", "0.20857551441533548`", 
       ",", "0.0420082559903232`", ",", "0.0034976842040037575`", ",", 
       "0.003349859568355835`", ",", 
       RowBox[{"-", "0.032237457159330345`"}], ",", 
       RowBox[{"-", "0.041915399589954584`"}], ",", "0.004985083855758431`", 
       ",", "0.041887371564208284`", ",", "0.004023696405719455`", ",", 
       "0.0033061106502384153`", ",", "0.06841544535709802`", ",", 
       RowBox[{"-", "0.12261693153839345`"}], ",", 
       RowBox[{"-", "0.1729180022229947`"}], ",", 
       RowBox[{"-", "0.07403784425653852`"}], ",", 
       RowBox[{"-", "0.17616905801490124`"}], ",", 
       RowBox[{"-", "0.16058574802771614`"}], ",", 
       RowBox[{"-", "0.1371408107677168`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.1908412970476017`"}], ",", "0.019289678865806834`", 
       ",", 
       RowBox[{"-", "0.08511106149494439`"}], ",", 
       RowBox[{"-", "0.01711718054210462`"}], ",", 
       RowBox[{"-", "0.06292480133464277`"}], ",", "0.29620407301426205`", 
       ",", 
       RowBox[{"-", "0.11332941917935832`"}], ",", "0.02505663087247371`", 
       ",", "0.9999999999999998`", ",", "0.31932163074259484`", ",", 
       RowBox[{"-", "0.5922259379485769`"}], ",", 
       RowBox[{"-", "0.14006702130645834`"}], ",", "0.022603611149235744`", 
       ",", "0.4659716981627639`", ",", "0.008090020592076128`", ",", 
       RowBox[{"-", "0.09828723378327947`"}], ",", "0.16553561446763632`", 
       ",", 
       RowBox[{"-", "0.10182700504989921`"}], ",", 
       RowBox[{"-", "0.13410604677970267`"}], ",", 
       RowBox[{"-", "0.06544512172261971`"}], ",", "0.01441910395705201`", 
       ",", "0.1299775010966576`", ",", "0.026178183696909635`", ",", 
       "0.002180912735319219`", ",", "0.0020509977908222477`", ",", 
       RowBox[{"-", "0.0011548936167182517`"}], ",", 
       RowBox[{"-", "0.021920195215953422`"}], ",", "0.0031052716334628123`", 
       ",", "0.02189989877487425`", ",", "0.0025074366714686633`", ",", 
       RowBox[{"-", "0.12796508777417756`"}], ",", 
       RowBox[{"-", "0.8529529564398239`"}], ",", "0.08619238838860742`", ",", 
       RowBox[{"-", "0.18651347826499254`"}], ",", 
       RowBox[{"-", "0.15690882727633734`"}], ",", "0.08732021024561393`", 
       ",", "0.0008471795355465558`", ",", 
       RowBox[{"-", "0.06442143719518142`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.17513318903451744`"}], ",", 
       RowBox[{"-", "0.00458526612249977`"}], ",", 
       RowBox[{"-", "0.07715829149838588`"}], ",", 
       RowBox[{"-", "0.022227665567325756`"}], ",", "0.060803062680381464`", 
       ",", "0.21878188013968786`", ",", "0.5816951886593137`", ",", 
       "0.002654468501942951`", ",", "0.3193216307428907`", ",", "1.`", ",", 
       RowBox[{"-", "0.37825132071580914`"}], ",", "0.05198373066817575`", 
       ",", 
       RowBox[{"-", "0.03149400424496357`"}], ",", "0.3553877037312873`", ",", 
       RowBox[{"-", "0.02643119221804502`"}], ",", 
       RowBox[{"-", "0.013680929776262942`"}], ",", "0.20874351065628777`", 
       ",", 
       RowBox[{"-", "0.08510744929647238`"}], ",", 
       RowBox[{"-", "0.1501609615554276`"}], ",", 
       RowBox[{"-", "0.06809595657645735`"}], ",", 
       RowBox[{"-", "0.022314143083378233`"}], ",", "0.07663089432075228`", 
       ",", "0.015433883673221184`", ",", "0.0012844356702757386`", ",", 
       "0.0012485067225392525`", ",", 
       RowBox[{"-", "0.021091903505231796`"}], ",", 
       RowBox[{"-", "0.017442519955534034`"}], ",", "0.0018321436053808763`", 
       ",", "0.017433598948178863`", ",", "0.0014783109261352055`", ",", 
       "0.06445317315718925`", ",", 
       RowBox[{"-", "0.5553904136862329`"}], ",", 
       RowBox[{"-", "0.08052361743543544`"}], ",", "0.03856621646572542`", 
       ",", "0.0549752882802186`", ",", 
       RowBox[{"-", "0.1001852105816663`"}], ",", 
       RowBox[{"-", "0.04812459616607715`"}], ",", 
       RowBox[{"-", "0.009074998717844363`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.06865195520815429`"}], ",", 
       RowBox[{"-", "0.06308270951643055`"}], ",", 
       RowBox[{"-", "0.04303304465264541`"}], ",", 
       RowBox[{"-", "0.004699912502464207`"}], ",", "0.010851326498745423`", 
       ",", "0.141201769036977`", ",", 
       RowBox[{"-", "0.09141717222066272`"}], ",", "0.08053411137182412`", 
       ",", 
       RowBox[{"-", "0.5922259379476112`"}], ",", 
       RowBox[{"-", "0.3782513207149703`"}], ",", "1.`", ",", 
       "0.2527734410288563`", ",", "0.2170668246922186`", ",", 
       RowBox[{"-", "0.37917450240244077`"}], ",", 
       RowBox[{"-", "0.0819804350499931`"}], ",", "0.1030053132311081`", ",", 
       "0.08732455655732645`", ",", 
       RowBox[{"-", "0.04510099034181901`"}], ",", 
       RowBox[{"-", "0.06390975827922721`"}], ",", 
       RowBox[{"-", "0.04816845915069127`"}], ",", 
       RowBox[{"-", "0.0015834294776478869`"}], ",", 
       RowBox[{"-", "0.010922899508015229`"}], ",", 
       RowBox[{"-", "0.0021999320284304094`"}], ",", 
       RowBox[{"-", "0.0001834790817334846`"}], ",", 
       RowBox[{"-", "0.0001665387766490993`"}], ",", 
       RowBox[{"-", "0.0029486934932106525`"}], ",", "0.0011728185852122725`",
        ",", 
       RowBox[{"-", "0.0002607544858937566`"}], ",", 
       RowBox[{"-", "0.001170661933144722`"}], ",", 
       RowBox[{"-", "0.00021071686742428846`"}], ",", "0.03147319354129298`", 
       ",", "0.5802145670398509`", ",", 
       RowBox[{"-", "0.055281862794812536`"}], ",", 
       RowBox[{"-", "0.019108335745250723`"}], ",", "0.01797408077643118`", 
       ",", 
       RowBox[{"-", "0.08543073436873212`"}], ",", 
       RowBox[{"-", "0.050015321496882634`"}], ",", 
       RowBox[{"-", "0.028254812406288927`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.9401388805354971`"}], ",", 
       RowBox[{"-", "0.2519979038066479`"}], ",", 
       RowBox[{"-", "0.24240391659723412`"}], ",", "0.06062348851667899`", 
       ",", "0.0137011515832878`", ",", "0.718564086776867`", ",", 
       "0.286542678285468`", ",", "0.5088911412447391`", ",", 
       RowBox[{"-", "0.14006702130242515`"}], ",", "0.051983730670925585`", 
       ",", "0.2527734410268912`", ",", "1.0000000000000002`", ",", 
       "0.9551786218466815`", ",", "0.7438224645149892`", ",", 
       RowBox[{"-", "0.2861999852155581`"}], ",", "0.445356621322946`", ",", 
       "0.8503967698897216`", ",", 
       RowBox[{"-", "0.37124446404553496`"}], ",", 
       RowBox[{"-", "0.6724265882372773`"}], ",", 
       RowBox[{"-", "0.24308997277026814`"}], ",", 
       RowBox[{"-", "0.06765761428565105`"}], ",", "0.3699598108240999`", ",",
        "0.0745119410868704`", ",", "0.006203577628889687`", ",", 
       "0.005953966587716536`", ",", 
       RowBox[{"-", "0.06347827518393034`"}], ",", 
       RowBox[{"-", "0.07574658052072754`"}], ",", "0.008842691938737433`", 
       ",", "0.07569780890306461`", ",", "0.00713701226759937`", ",", 
       "0.049184369227617`", ",", "0.22888720241811436`", ",", 
       RowBox[{"-", "0.2624150817508089`"}], ",", 
       RowBox[{"-", "0.2842307354295102`"}], ",", 
       RowBox[{"-", "0.08826743538183994`"}], ",", 
       RowBox[{"-", "0.3823886017851701`"}], ",", 
       RowBox[{"-", "0.31035613863344147`"}], ",", 
       RowBox[{"-", "0.24569371415525024`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.9488941996215771`"}], ",", 
       RowBox[{"-", "0.2512154166944971`"}], ",", 
       RowBox[{"-", "0.24615679255519063`"}], ",", "0.0637290620947783`", ",",
        "0.013244882196108476`", ",", "0.7252757707612304`", ",", 
       "0.28995527452759234`", ",", "0.5141676724866958`", ",", 
       "0.022603611152750756`", ",", 
       RowBox[{"-", "0.03149400424251412`"}], ",", "0.2170668246902745`", ",",
        "0.9551786218451002`", ",", "1.0000000000000002`", ",", 
       "0.7692549104926331`", ",", 
       RowBox[{"-", "0.28179839795563477`"}], ",", "0.4304230212020466`", ",",
        "0.8580538172642427`", ",", 
       RowBox[{"-", "0.37921389474095507`"}], ",", 
       RowBox[{"-", "0.677775590162814`"}], ",", 
       RowBox[{"-", "0.24395628797347196`"}], ",", 
       RowBox[{"-", "0.06851607658259384`"}], ",", "0.38843755216215414`", 
       ",", "0.07823345982281892`", ",", "0.0065141225494286725`", ",", 
       "0.0062310329243228674`", ",", 
       RowBox[{"-", "0.05613821802740802`"}], ",", 
       RowBox[{"-", "0.0771947796402182`"}], ",", "0.009283635857943014`", 
       ",", "0.07714199866525297`", ",", "0.00749347191946885`", ",", 
       RowBox[{"-", "0.02064438812828944`"}], ",", "0.19771672913645252`", 
       ",", 
       RowBox[{"-", "0.20507502764423538`"}], ",", 
       RowBox[{"-", "0.37009261047346437`"}], ",", 
       RowBox[{"-", "0.16608819865704105`"}], ",", 
       RowBox[{"-", "0.31884285958436054`"}], ",", 
       RowBox[{"-", "0.29683957829867125`"}], ",", 
       RowBox[{"-", "0.2685907395647549`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.8852541932974624`"}], ",", 
       RowBox[{"-", "0.1929016261647942`"}], ",", 
       RowBox[{"-", "0.23230995644213231`"}], ",", "0.048560357437837334`", 
       ",", "0.011610523292525475`", ",", "0.6759415132507229`", ",", 
       "0.2719442666345635`", ",", "0.48075705626371723`", ",", 
       "0.4659716981654446`", ",", "0.355387703733017`", ",", 
       RowBox[{"-", "0.3791745024045295`"}], ",", "0.7438224645111944`", ",", 
       "0.7692549104903595`", ",", "1.`", ",", 
       RowBox[{"-", "0.22088126962505594`"}], ",", "0.3210827198415964`", ",",
        "0.8000177358624575`", ",", 
       RowBox[{"-", "0.35235413416060934`"}], ",", 
       RowBox[{"-", "0.6305108272856561`"}], ",", 
       RowBox[{"-", "0.22357752193331032`"}], ",", 
       RowBox[{"-", "0.06088120343782667`"}], ",", "0.38305072956824365`", 
       ",", "0.07714852410974249`", ",", "0.006423675324331002`", ",", 
       "0.006147774307238686`", ",", 
       RowBox[{"-", "0.056987731381566785`"}], ",", 
       RowBox[{"-", "0.07648682969187016`"}], ",", "0.009155000531919354`", 
       ",", "0.07643502500735759`", ",", "0.007389552892732383`", ",", 
       RowBox[{"-", "0.009133476289122366`"}], ",", 
       RowBox[{"-", "0.3536217872171912`"}], ",", 
       RowBox[{"-", "0.1866974666795065`"}], ",", 
       RowBox[{"-", "0.30726141005407276`"}], ",", 
       RowBox[{"-", "0.13617296365804576`"}], ",", 
       RowBox[{"-", "0.28214764740487913`"}], ",", 
       RowBox[{"-", "0.25895876273523716`"}], ",", 
       RowBox[{"-", "0.22981249953799754`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.2814340690595764`", ",", "0.48663481913536744`", ",", 
       "0.6386699481046965`", ",", 
       RowBox[{"-", "0.2667583507914221`"}], ",", 
       RowBox[{"-", "0.006822315696787623`"}], ",", 
       RowBox[{"-", "0.221733047659453`"}], ",", 
       RowBox[{"-", "0.07731241715599277`"}], ",", 
       RowBox[{"-", "0.1415028918889293`"}], ",", "0.008090020581513455`", 
       ",", 
       RowBox[{"-", "0.026431192224863023`"}], ",", 
       RowBox[{"-", "0.08198043504173216`"}], ",", 
       RowBox[{"-", "0.2861999852063073`"}], ",", 
       RowBox[{"-", "0.28179839794800143`"}], ",", 
       RowBox[{"-", "0.22088126962550267`"}], ",", "1.`", ",", 
       RowBox[{"-", "0.2191382313743913`"}], ",", 
       RowBox[{"-", "0.2602717873930453`"}], ",", "0.9194846893808167`", ",", 
       "0.16793181929283343`", ",", "0.523109489105753`", ",", 
       "0.09597638909345846`", ",", 
       RowBox[{"-", "0.35656709984459034`"}], ",", 
       RowBox[{"-", "0.07181457534024688`"}], ",", 
       RowBox[{"-", "0.005979371223163002`"}], ",", 
       RowBox[{"-", "0.005727839483110491`"}], ",", "0.05526600803600298`", 
       ",", "0.07178692209158657`", ",", 
       RowBox[{"-", "0.008522211971751273`"}], ",", 
       RowBox[{"-", "0.07173909553931505`"}], ",", 
       RowBox[{"-", "0.006878647861010694`"}], ",", 
       RowBox[{"-", "0.009710068803450602`"}], ",", 
       RowBox[{"-", "0.038950917434082896`"}], ",", 
       RowBox[{"-", "0.040709967899385795`"}], ",", 
       RowBox[{"-", "0.11241159935976534`"}], ",", 
       RowBox[{"-", "0.043849823489141446`"}], ",", 
       RowBox[{"-", "0.09339041032997292`"}], ",", 
       RowBox[{"-", "0.07060686165715215`"}], ",", 
       RowBox[{"-", "0.070727356223273`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.4022560280311196`"}], ",", 
       RowBox[{"-", "0.34512884235723634`"}], ",", "0.21745440461411847`", 
       ",", "0.24137789810714969`", ",", 
       RowBox[{"-", "0.01734824844660077`"}], ",", "0.29206262747991496`", 
       ",", "0.14932958273384955`", ",", "0.23332810468663842`", ",", 
       RowBox[{"-", "0.09828723378076883`"}], ",", 
       RowBox[{"-", "0.013680929774425026`"}], ",", "0.10300531323045121`", 
       ",", "0.44535662132419634`", ",", "0.4304230212060465`", ",", 
       "0.32108271984661846`", ",", 
       RowBox[{"-", "0.21913823137985014`"}], ",", "1.`", ",", 
       "0.3541642238661202`", ",", 
       RowBox[{"-", "0.005485983360853384`"}], ",", 
       RowBox[{"-", "0.14565453075604964`"}], ",", "0.15543109848026945`", 
       ",", "0.0021897929995174396`", ",", "0.7048537901592444`", ",", 
       "0.14196143060987043`", ",", "0.011819906033779585`", ",", 
       "0.011322098718023874`", ",", 
       RowBox[{"-", "0.1096245376676596`"}], ",", 
       RowBox[{"-", "0.14184175050933415`"}], ",", "0.01684649687387238`", 
       ",", "0.14174716424929906`", ",", "0.013597555962171388`", ",", 
       "0.017181918146629727`", ",", "0.16481736468684083`", ",", 
       RowBox[{"-", "0.1483013534743145`"}], ",", "0.2561135023037436`", ",", 
       
       RowBox[{"-", "0.07806219091102659`"}], ",", "0.22466662826858735`", 
       ",", 
       RowBox[{"-", "0.07268521737427935`"}], ",", 
       RowBox[{"-", "0.002670817954516148`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.9085128023813659`"}], ",", 
       RowBox[{"-", "0.2187676746911529`"}], ",", 
       RowBox[{"-", "0.25744126767483855`"}], ",", "0.040664617352718764`", 
       ",", "0.386716607105576`", ",", "0.6605916880280257`", ",", 
       "0.24695245181278477`", ",", "0.45201396588904347`", ",", 
       "0.16553561447120782`", ",", "0.20874351065865068`", ",", 
       "0.0873245565551754`", ",", "0.8503967698879848`", ",", 
       "0.8580538172640646`", ",", "0.8000177358646184`", ",", 
       RowBox[{"-", "0.26027178739738344`"}], ",", "0.35416422386363955`", 
       ",", "1.`", ",", 
       RowBox[{"-", "0.3749731477868132`"}], ",", 
       RowBox[{"-", "0.6799147766044265`"}], ",", 
       RowBox[{"-", "0.24998714067794064`"}], ",", 
       RowBox[{"-", "0.12467551267877972`"}], ",", "0.37279209857037604`", 
       ",", "0.07508237940218876`", ",", "0.006251496089294921`", ",", 
       "0.005987289575338464`", ",", 
       RowBox[{"-", "0.057687936473525686`"}], ",", 
       RowBox[{"-", "0.07491686594075632`"}], ",", "0.008909961998133526`", 
       ",", "0.0748667710714884`", ",", "0.0071916506362068285`", ",", 
       "0.0059230553516881595`", ",", 
       RowBox[{"-", "0.0924738300423529`"}], ",", 
       RowBox[{"-", "0.21043253617692884`"}], ",", 
       RowBox[{"-", "0.3135653198591546`"}], ",", 
       RowBox[{"-", "0.12379499556971918`"}], ",", 
       RowBox[{"-", "0.32128285086992986`"}], ",", 
       RowBox[{"-", "0.27953962012164085`"}], ",", 
       RowBox[{"-", "0.23914498080138685`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.40445982450096457`", ",", "0.40909389179502453`", ",", 
       "0.6978475394336681`", ",", 
       RowBox[{"-", "0.28736963296825246`"}], ",", 
       RowBox[{"-", "0.009618826851843985`"}], ",", 
       RowBox[{"-", "0.3329350923841747`"}], ",", 
       RowBox[{"-", "0.0898735509989484`"}], ",", 
       RowBox[{"-", "0.19361116032188996`"}], ",", 
       RowBox[{"-", "0.10182700505943156`"}], ",", 
       RowBox[{"-", "0.0851074493025304`"}], ",", 
       RowBox[{"-", "0.04510099033364209`"}], ",", 
       RowBox[{"-", "0.37124446403439715`"}], ",", 
       RowBox[{"-", "0.37921389473037415`"}], ",", 
       RowBox[{"-", "0.35235413415795663`"}], ",", "0.9194846893790735`", ",", 
       RowBox[{"-", "0.0054859833529843135`"}], ",", 
       RowBox[{"-", "0.3749731477802759`"}], ",", "0.9999999999999999`", ",", 
       "0.2569366439142352`", ",", "0.5481405137760882`", ",", 
       "0.10706750585171092`", ",", 
       RowBox[{"-", "0.08911928347346955`"}], ",", 
       RowBox[{"-", "0.017949113983603843`"}], ",", 
       RowBox[{"-", "0.001494463852277077`"}], ",", 
       RowBox[{"-", "0.0014316661507104294`"}], ",", "0.013478584863775678`", 
       ",", "0.017949911352998872`", ",", 
       RowBox[{"-", "0.0021300183051295284`"}], ",", 
       RowBox[{"-", "0.01793796292736914`"}], ",", 
       RowBox[{"-", "0.0017192283917066278`"}], ",", 
       RowBox[{"-", "0.0026655542141496374`"}], ",", "0.058152694888566975`", 
       ",", 
       RowBox[{"-", "0.031087478807354206`"}], ",", "0.17651496358345914`", 
       ",", 
       RowBox[{"-", "0.029213566017115496`"}], ",", "0.17726437370236447`", 
       ",", "0.014991918657505814`", ",", "0.03877018494549006`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
      "0.7140013012647178`", ",", "0.12075352586153598`", ",", 
       "0.2311467488454784`", ",", 
       RowBox[{"-", "0.013564387919631035`"}], ",", 
       RowBox[{"-", "0.10461639796395968`"}], ",", 
       RowBox[{"-", "0.5569480297589148`"}], ",", 
       RowBox[{"-", "0.19076099928203707`"}], ",", 
       RowBox[{"-", "0.3602103831267126`"}], ",", 
       RowBox[{"-", "0.13410604678258936`"}], ",", 
       RowBox[{"-", "0.1501609615572752`"}], ",", 
       RowBox[{"-", "0.06390975827783488`"}], ",", 
       RowBox[{"-", "0.6724265882375137`"}], ",", 
       RowBox[{"-", "0.677775590164391`"}], ",", 
       RowBox[{"-", "0.6305108272887332`"}], ",", "0.16793181929753118`", ",", 
       RowBox[{"-", "0.14565453075637438`"}], ",", 
       RowBox[{"-", "0.6799147766058815`"}], ",", "0.25693664391994236`", ",",
        "1.0000000000000002`", ",", "0.23959440089306072`", ",", 
       "0.271352987832886`", ",", 
       RowBox[{"-", "0.30488083162949614`"}], ",", 
       RowBox[{"-", "0.06140467665376804`"}], ",", 
       RowBox[{"-", "0.005112666119529531`"}], ",", 
       RowBox[{"-", "0.004896577360620139`"}], ",", "0.04723633081781943`", 
       ",", "0.06126791950486832`", ",", 
       RowBox[{"-", "0.007286840372911051`"}], ",", 
       RowBox[{"-", "0.061226949441520795`"}], ",", 
       RowBox[{"-", "0.00588155291692275`"}], ",", 
       RowBox[{"-", "0.004800866120461602`"}], ",", "0.06062794535458037`", 
       ",", "0.17084805546436332`", ",", "0.24531362939055765`", ",", 
       "0.10079800727785929`", ",", "0.2529141176276663`", ",", 
       "0.22469964053155322`", ",", "0.19183322894338567`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.2658306453693421`", ",", "0.18774952865048872`", ",", 
       "0.9607817275509304`", ",", 
       RowBox[{"-", "0.45536482089762936`"}], ",", 
       RowBox[{"-", "0.02013661658208099`"}], ",", 
       RowBox[{"-", "0.22400037878703238`"}], ",", 
       RowBox[{"-", "0.05151797385782939`"}], ",", 
       RowBox[{"-", "0.11980483236789313`"}], ",", 
       RowBox[{"-", "0.06544512173067574`"}], ",", 
       RowBox[{"-", "0.06809595658095505`"}], ",", 
       RowBox[{"-", "0.048168459145990654`"}], ",", 
       RowBox[{"-", "0.24308997277044814`"}], ",", 
       RowBox[{"-", "0.2439562879748934`"}], ",", 
       RowBox[{"-", "0.22357752193894276`"}], ",", "0.523109489110135`", ",", 
       "0.15543109847518155`", ",", 
       RowBox[{"-", "0.24998714068095457`"}], ",", "0.5481405137787376`", ",",
        "0.23959440089498926`", ",", "1.`", ",", "0.08587316318313604`", ",", 
       
       RowBox[{"-", "0.14454334745442152`"}], ",", 
       RowBox[{"-", "0.029111825306500916`"}], ",", 
       RowBox[{"-", "0.0024239021051900575`"}], ",", 
       RowBox[{"-", "0.002321525149215699`"}], ",", "0.022461579765519997`", 
       ",", "0.02905479692404153`", ",", 
       RowBox[{"-", "0.003454678171524884`"}], ",", 
       RowBox[{"-", "0.02903537836660878`"}], ",", 
       RowBox[{"-", "0.0027884318620279023`"}], ",", 
       RowBox[{"-", "0.0025177930685859576`"}], ",", "0.048987348725369764`", 
       ",", 
       RowBox[{"-", "0.007812441705070664`"}], ",", "0.0425026474792468`", 
       ",", 
       RowBox[{"-", "0.01479445569833755`"}], ",", "0.052689678776208386`", 
       ",", "0.0019712748269392916`", ",", "0.007825205353308634`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
      "0.06562993867239164`", ",", "0.04282756847985162`", ",", 
       "0.10191641885491538`", ",", "0.051873758509961974`", ",", 
       RowBox[{"-", "0.12200824785174803`"}], ",", 
       RowBox[{"-", "0.011510341058769231`"}], ",", 
       RowBox[{"-", "0.05451660394608`"}], ",", 
       RowBox[{"-", "0.05162386704496998`"}], ",", "0.014419103956012518`", 
       ",", 
       RowBox[{"-", "0.022314143084038732`"}], ",", 
       RowBox[{"-", "0.0015834294768194744`"}], ",", 
       RowBox[{"-", "0.06765761428463091`"}], ",", 
       RowBox[{"-", "0.0685160765816661`"}], ",", 
       RowBox[{"-", "0.060881203437712306`"}], ",", "0.09597638909367523`", 
       ",", "0.002189793000399609`", ",", 
       RowBox[{"-", "0.12467551267824889`"}], ",", "0.1070675058522042`", ",",
        "0.2713529878323722`", ",", "0.08587316318298574`", ",", "1.`", ",", 
       RowBox[{"-", "0.016086325411752103`"}], ",", 
       RowBox[{"-", "0.0032398744375901002`"}], ",", 
       RowBox[{"-", "0.00026975760932955445`"}], ",", 
       RowBox[{"-", "0.0002583660810698814`"}], ",", "0.002512250108420184`", 
       ",", "0.003233757936141806`", ",", 
       RowBox[{"-", "0.00038447350355061015`"}], ",", 
       RowBox[{"-", "0.003231596987172702`"}], ",", 
       RowBox[{"-", "0.00031032643871370115`"}], ",", 
       RowBox[{"-", "0.0002873340693255386`"}], ",", 
       RowBox[{"-", "0.013622643593872576`"}], ",", "0.0019152055872631553`", 
       ",", "0.03830788804893323`", ",", 
       RowBox[{"-", "0.002658325935512091`"}], ",", "0.03959534764421746`", 
       ",", "0.012226892883975948`", ",", "0.013159386886936256`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.411224360865332`"}], ",", 
       RowBox[{"-", "0.10342855282684203`"}], ",", 
       RowBox[{"-", "0.07117747289308496`"}], ",", 
       RowBox[{"-", "0.0477991301390689`"}], ",", "0.005843366597967558`", 
       ",", "0.32670275293744927`", ",", "0.10280687042897203`", ",", 
       "0.2085755144160757`", ",", "0.12997750109926787`", ",", 
       "0.0766308943228102`", ",", 
       RowBox[{"-", "0.010922899509754253`"}], ",", "0.3699598108271584`", 
       ",", "0.38843755216134407`", ",", "0.3830507295680133`", ",", 
       RowBox[{"-", "0.3565670998521866`"}], ",", "0.7048537901624441`", ",", 
       "0.3727920985725446`", ",", 
       RowBox[{"-", "0.08911928347877242`"}], ",", 
       RowBox[{"-", "0.304880831633457`"}], ",", 
       RowBox[{"-", "0.14454334747586026`"}], ",", 
       RowBox[{"-", "0.016086325412161394`"}], ",", "1.0000000000000002`", 
       ",", 
       RowBox[{"-", "0.06536763250925232`"}], ",", 
       RowBox[{"-", "0.015861428328502573`"}], ",", 
       RowBox[{"-", "0.006192888590826275`"}], ",", 
       RowBox[{"-", "0.3943058755935198`"}], ",", "0.06545445331145186`", ",", 
       RowBox[{"-", "0.008736261824342449`"}], ",", 
       RowBox[{"-", "0.06541099571585604`"}], ",", 
       RowBox[{"-", "0.007101590227389543`"}], ",", 
       RowBox[{"-", "0.012305355440982388`"}], ",", 
       RowBox[{"-", "0.06559343900361929`"}], ",", 
       RowBox[{"-", "0.11082606222955431`"}], ",", "0.40703631280169533`", 
       ",", 
       RowBox[{"-", "0.09662162906896461`"}], ",", "0.43191247065772354`", 
       ",", 
       RowBox[{"-", "0.004650660027966347`"}], ",", "0.06917835297365599`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.08282284843624349`"}], ",", 
       RowBox[{"-", "0.8848149142318906`"}], ",", 
       RowBox[{"-", "0.014335534602818669`"}], ",", 
       RowBox[{"-", "0.009627007727705217`"}], ",", "0.0011768861781378491`", 
       ",", "0.06579973164219827`", ",", "0.020705869248372723`", ",", 
       "0.04200825598332897`", ",", "0.026178183695843304`", ",", 
       "0.015433883671307871`", ",", 
       RowBox[{"-", "0.002199932030656505`"}], ",", "0.07451194107282391`", 
       ",", "0.07823345981008671`", ",", "0.07714852410036627`", ",", 
       RowBox[{"-", "0.07181457532583048`"}], ",", "0.1419614306019989`", ",",
        "0.07508237939387839`", ",", 
       RowBox[{"-", "0.017949113965150268`"}], ",", 
       RowBox[{"-", "0.061404676648117135`"}], ",", 
       RowBox[{"-", "0.029111825308224284`"}], ",", 
       RowBox[{"-", "0.0032398744348183313`"}], ",", 
       RowBox[{"-", "0.06536763251687043`"}], ",", "0.9999999999999998`", ",", 
       RowBox[{"-", "0.0010961611916491182`"}], ",", 
       RowBox[{"-", "0.04036002509684353`"}], ",", "0.9366190330990506`", ",", 
       RowBox[{"-", "0.9933015026147728`"}], ",", 
       RowBox[{"-", "0.0015623408927703275`"}], ",", "0.9939884818614548`", 
       ",", 
       RowBox[{"-", "0.001261027697067474`"}], ",", 
       RowBox[{"-", "0.0024783662895326982`"}], ",", 
       RowBox[{"-", "0.013210879429891088`"}], ",", 
       RowBox[{"-", "0.022320978593466594`"}], ",", "0.08197935232241325`", 
       ",", 
       RowBox[{"-", "0.01946012755985961`"}], ",", "0.08698954730265616`", 
       ",", 
       RowBox[{"-", "0.0009366685706330305`"}], ",", 
       "0.013932900776131619`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.006895979973538191`"}], ",", 
       RowBox[{"-", "0.0017344241892244682`"}], ",", 
       RowBox[{"-", "0.0011936046248302795`"}], ",", 
       RowBox[{"-", "0.0008015676722862957`"}], ",", 
       "0.00009799397224942529`", ",", "0.005478600002869462`", ",", 
       "0.001724010318523959`", ",", "0.003497684239438926`", ",", 
       "0.002180912786717887`", ",", "0.0012844357060051187`", ",", 
       RowBox[{"-", "0.00018347906861191954`"}], ",", "0.006203577616532939`",
        ",", "0.006514122762797971`", ",", "0.006423675562953187`", ",", 
       RowBox[{"-", "0.005979371153118424`"}], ",", "0.011819905913708129`", 
       ",", "0.006251496123774949`", ",", 
       RowBox[{"-", "0.0014944640163433518`"}], ",", 
       RowBox[{"-", "0.005112665978025653`"}], ",", 
       RowBox[{"-", "0.002423901123761121`"}], ",", 
       RowBox[{"-", "0.00026975763919896446`"}], ",", 
       RowBox[{"-", "0.01586142830682412`"}], ",", 
       RowBox[{"-", "0.001096161050835945`"}], ",", "0.9999999999999998`", 
       ",", "0.9992024093042174`", ",", 
       RowBox[{"-", "0.001232855160313639`"}], ",", "0.0011011770699819155`", 
       ",", "0.9999739004928302`", ",", 
       RowBox[{"-", "0.001112705223028279`"}], ",", "0.5823249367780492`", 
       ",", 
       RowBox[{"-", "0.00020862641703552014`"}], ",", 
       RowBox[{"-", "0.001100247731425445`"}], ",", 
       RowBox[{"-", "0.001858721521662054`"}], ",", "0.006826440173174519`", 
       ",", 
       RowBox[{"-", "0.0016199207374512376`"}], ",", "0.007242165483379868`", 
       ",", 
       RowBox[{"-", "0.00007793915064533209`"}], ",", 
       "0.001160014616555949`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.006604587392872292`"}], ",", "0.03190255811486472`", 
       ",", 
       RowBox[{"-", "0.0011431054413199426`"}], ",", 
       RowBox[{"-", "0.0007675153787087794`"}], ",", 
       "0.00009372583387384132`", ",", "0.005247232456187632`", ",", 
       "0.0016510955429632848`", ",", "0.003349859604043129`", ",", 
       "0.0020509978422450443`", ",", "0.0012485067583317196`", ",", 
       RowBox[{"-", "0.00016653876346325918`"}], ",", "0.005953966575937863`",
        ",", "0.006231033138027513`", ",", "0.006147774546051594`", ",", 
       RowBox[{"-", "0.00572783941373323`"}], ",", "0.011322098598371834`", 
       ",", "0.0059872896101333005`", ",", 
       RowBox[{"-", "0.0014316663154120093`"}], ",", 
       RowBox[{"-", "0.0048965772194679395`"}], ",", 
       RowBox[{"-", "0.0023215241685860394`"}], ",", 
       RowBox[{"-", "0.00025836611102814897`"}], ",", 
       RowBox[{"-", "0.0061928885688867785`"}], ",", 
       RowBox[{"-", "0.040360024956073555`"}], ",", "0.9992024093102359`", 
       ",", "0.9999999999999998`", ",", 
       RowBox[{"-", "0.040405536955156834`"}], ",", "0.040157813777966546`", 
       ",", "0.9992458262328797`", ",", 
       RowBox[{"-", "0.040144224466811304`"}], ",", "0.5819268675375101`", 
       ",", 
       RowBox[{"-", "0.00021068286089003652`"}], ",", 
       RowBox[{"-", "0.0010452432722485203`"}], ",", 
       RowBox[{"-", "0.0017732030925935811`"}], ",", "0.006517306258376358`", 
       ",", 
       RowBox[{"-", "0.0015622743508709451`"}], ",", "0.006958003492341393`", 
       ",", 
       RowBox[{"-", "0.00007620845909933785`"}], ",", 
       "0.0011128487628242686`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.06359462839166434`", ",", 
       RowBox[{"-", "0.7743224333037874`"}], ",", "0.011005767414567286`", 
       ",", "0.007462590376473608`", ",", 
       RowBox[{"-", "0.0009945692219890158`"}], ",", 
       RowBox[{"-", "0.05046177811307409`"}], ",", 
       RowBox[{"-", "0.015888289187840566`"}], ",", 
       RowBox[{"-", "0.03223745716618401`"}], ",", 
       RowBox[{"-", "0.0011548936188934028`"}], ",", 
       RowBox[{"-", "0.021091903507864697`"}], ",", 
       RowBox[{"-", "0.0029486934947336382`"}], ",", 
       RowBox[{"-", "0.06347827519777875`"}], ",", 
       RowBox[{"-", "0.0561382180400298`"}], ",", 
       RowBox[{"-", "0.05698773139143214`"}], ",", "0.055266008051511384`", 
       ",", 
       RowBox[{"-", "0.10962453767534662`"}], ",", 
       RowBox[{"-", "0.05768793648209216`"}], ",", "0.013478584883495662`", 
       ",", "0.04723633082356704`", ",", "0.022461579766010705`", ",", 
       "0.002512250111269109`", ",", 
       RowBox[{"-", "0.39430587560008684`"}], ",", "0.936619033095414`", ",", 
       
       RowBox[{"-", "0.00123285529826143`"}], ",", 
       RowBox[{"-", "0.04040553709291704`"}], ",", "1.0000000000000002`", ",", 
       RowBox[{"-", "0.9209738411874996`"}], ",", 
       RowBox[{"-", "0.004072276004755467`"}], ",", "0.9403917573147307`", 
       ",", 
       RowBox[{"-", "0.003267167533027311`"}], ",", "0.002158420123800997`", 
       ",", "0.0059127569660568004`", ",", "0.02535729548548403`", ",", 
       RowBox[{"-", "0.07500586831591043`"}], ",", "0.0032036778155820262`", 
       ",", 
       RowBox[{"-", "0.05284169845045271`"}], ",", "0.002257444977759923`", 
       ",", 
       RowBox[{"-", "0.012129540465185494`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.08264602585254005`", ",", "0.8810079459985751`", ",", 
       "0.014297928014031553`", ",", "0.009586235094459149`", ",", 
       RowBox[{"-", "0.0011602000101826701`"}], ",", 
       RowBox[{"-", "0.06567405792801263`"}], ",", 
       RowBox[{"-", "0.02065432021632878`"}], ",", 
       RowBox[{"-", "0.04191539958295462`"}], ",", 
       RowBox[{"-", "0.021920195214848413`"}], ",", 
       RowBox[{"-", "0.01744251995361796`"}], ",", "0.0011728185874140676`", 
       ",", 
       RowBox[{"-", "0.07574658050671708`"}], ",", 
       RowBox[{"-", "0.07719477962750997`"}], ",", 
       RowBox[{"-", "0.07648682968247959`"}], ",", "0.07178692207726783`", 
       ",", 
       RowBox[{"-", "0.1418417505014173`"}], ",", 
       RowBox[{"-", "0.07491686593244115`"}], ",", "0.017949911334717496`", 
       ",", "0.06126791949920675`", ",", "0.029054796926021777`", ",", 
       "0.003233757933383969`", ",", "0.06545445331862607`", ",", 
       RowBox[{"-", "0.9933015026148151`"}], ",", "0.0011011772283752357`", 
       ",", "0.040157813936302064`", ",", 
       RowBox[{"-", "0.9209738411911081`"}], ",", "1.`", ",", 
       "0.0015608560233689372`", ",", 
       RowBox[{"-", "0.9776199443352482`"}], ",", "0.00126270260049911`", ",", 
       RowBox[{"-", "0.0075066805227569765`"}], ",", "0.012235298030789788`", 
       ",", "0.021496835422362585`", ",", 
       RowBox[{"-", "0.07950298596751361`"}], ",", "0.020620924438371283`", 
       ",", 
       RowBox[{"-", "0.08923643049010618`"}], ",", "0.0011085571258644003`", 
       ",", 
       RowBox[{"-", "0.014109158510157456`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.009828518634796305`"}], ",", 
       RowBox[{"-", "0.0024720149409856867`"}], ",", 
       RowBox[{"-", "0.001701183867820569`"}], ",", 
       RowBox[{"-", "0.0011424224013024847`"}], ",", "0.0001396558357648758`",
        ",", "0.0078084039427868375`", ",", "0.0024571461064235947`", ",", 
       "0.00498508389120113`", ",", "0.003105271684884361`", ",", 
       "0.0018321436411276083`", ",", 
       RowBox[{"-", "0.00026075447278347034`"}], ",", "0.008842691926399963`",
        ",", "0.009283636071323579`", ",", "0.009155000770559085`", ",", 
       RowBox[{"-", "0.00852221190175395`"}], ",", "0.01684649675381099`", 
       ",", "0.008909962032630498`", ",", 
       RowBox[{"-", "0.0021300184692476932`"}], ",", 
       RowBox[{"-", "0.007286840231421744`"}], ",", 
       RowBox[{"-", "0.00345467719016303`"}], ",", 
       RowBox[{"-", "0.0003844735334254602`"}], ",", 
       RowBox[{"-", "0.008736261802665476`"}], ",", 
       RowBox[{"-", "0.0015623407518857056`"}], ",", "0.9999739004926379`", 
       ",", "0.9992458262266669`", ",", 
       RowBox[{"-", "0.004072275866743064`"}], ",", "0.0015608558649058666`", 
       ",", "1.`", ",", 
       RowBox[{"-", "0.0015475606631302232`"}], ",", "0.5823522178637114`", 
       ",", 
       RowBox[{"-", "0.0002918329712986685`"}], ",", 
       RowBox[{"-", "0.001567437133738128`"}], ",", 
       RowBox[{"-", "0.0026485788698452782`"}], ",", "0.00972772094519817`", 
       ",", 
       RowBox[{"-", "0.0023096797537223938`"}], ",", "0.010323707283168369`", 
       ",", 
       RowBox[{"-", "0.00011120928587127983`"}], ",", 
       "0.0016534664917735563`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.08259077042944289`"}], ",", 
       RowBox[{"-", "0.8804163475918784`"}], ",", 
       RowBox[{"-", "0.014288359317000832`"}], ",", 
       RowBox[{"-", "0.009579798792106202`"}], ",", "0.0011594052973503705`", 
       ",", "0.06563016948679654`", ",", "0.02064050130755883`", ",", 
       "0.04188737155719928`", ",", "0.021899898773779437`", ",", 
       "0.01743359894626724`", ",", 
       RowBox[{"-", "0.0011706619353640303`"}], ",", "0.0756978088889769`", 
       ",", "0.07714199865245015`", ",", "0.07643502499791667`", ",", 
       RowBox[{"-", "0.07173909552482167`"}], ",", "0.1417471642412603`", ",",
        "0.07486677106310614`", ",", 
       RowBox[{"-", "0.017937962908916843`"}], ",", 
       RowBox[{"-", "0.06122694943580905`"}], ",", 
       RowBox[{"-", "0.029035378368056967`"}], ",", 
       RowBox[{"-", "0.0032315969844093437`"}], ",", 
       RowBox[{"-", "0.06541099572303623`"}], ",", "0.9939884818614202`", ",", 
       RowBox[{"-", "0.0011127053828774687`"}], ",", 
       RowBox[{"-", "0.04014422462659912`"}], ",", "0.9403917573182914`", ",", 
       RowBox[{"-", "0.977619944335183`"}], ",", 
       RowBox[{"-", "0.0015475608230493619`"}], ",", "1.`", ",", 
       RowBox[{"-", "0.0012618642449338238`"}], ",", "0.007515058898473295`", 
       ",", 
       RowBox[{"-", "0.01222584597009235`"}], ",", 
       RowBox[{"-", "0.021481420695915947`"}], ",", "0.07944674250271733`", 
       ",", 
       RowBox[{"-", "0.020608751783072678`"}], ",", "0.08918003446588764`", 
       ",", 
       RowBox[{"-", "0.0011080494028216305`"}], ",", 
       "0.014100001964141013`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.007933059612887818`"}], ",", 
       RowBox[{"-", "0.0019952727173827576`"}], ",", 
       RowBox[{"-", "0.0013731072128516071`"}], ",", 
       RowBox[{"-", "0.000922107893942796`"}], ",", "0.0001127262487517968`", 
       ",", "0.006302526436291937`", ",", "0.0019832799666461265`", ",", 
       "0.004023696424095596`", ",", "0.0025074367012935745`", ",", 
       "0.001478310945599995`", ",", 
       RowBox[{"-", "0.00021071686003026614`"}], ",", "0.007137012255992357`",
        ",", "0.007493472039752633`", ",", "0.007389553027736922`", ",", 
       RowBox[{"-", "0.006878647816470589`"}], ",", "0.013597555884738405`", 
       ",", "0.007191650652267336`", ",", 
       RowBox[{"-", "0.001719228486332644`"}], ",", 
       RowBox[{"-", "0.005881552831233564`"}], ",", 
       RowBox[{"-", "0.0027884312890035763`"}], ",", 
       RowBox[{"-", "0.00031032645593463205`"}], ",", 
       RowBox[{"-", "0.0071015902299819324`"}], ",", 
       RowBox[{"-", "0.001261027607895049`"}], ",", "0.582324936877039`", ",",
        "0.5819268676325358`", ",", 
       RowBox[{"-", "0.0032671674413891185`"}], ",", "0.0012627025012470513`",
        ",", "0.5823522179627109`", ",", 
       RowBox[{"-", "0.0012618641446945848`"}], ",", "0.9999999999999998`", 
       ",", 
       RowBox[{"-", "0.0002373866320372339`"}], ",", 
       RowBox[{"-", "0.0012653835741155718`"}], ",", 
       RowBox[{"-", "0.002137981716105197`"}], ",", "0.007852263864971114`", 
       ",", 
       RowBox[{"-", "0.0018639579026443736`"}], ",", "0.008332157171864316`", 
       ",", 
       RowBox[{"-", "0.00008971912022489865`"}], ",", 
       "0.0013345406366508396`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.006711815444336853`"}], ",", 
       RowBox[{"-", "0.012329385656511212`"}], ",", 
       RowBox[{"-", "0.0009449941503317169`"}], ",", 
       RowBox[{"-", "0.00015421140796165672`"}], ",", 
       RowBox[{"-", "0.00034340581512212244`"}], ",", "0.005790630108381933`",
        ",", "0.0014506440544817718`", ",", "0.0033061106501824614`", ",", 
       RowBox[{"-", "0.127965087774134`"}], ",", "0.06445317315721631`", ",", 
       "0.03147319354123045`", ",", "0.04918436922751393`", ",", 
       RowBox[{"-", "0.02064438812842884`"}], ",", 
       RowBox[{"-", "0.009133476289206507`"}], ",", 
       RowBox[{"-", "0.009710068803473623`"}], ",", "0.017181918146667096`", 
       ",", "0.005923055351621123`", ",", 
       RowBox[{"-", "0.0026655542140982705`"}], ",", 
       RowBox[{"-", "0.004800866120429706`"}], ",", 
       RowBox[{"-", "0.0025177930686984705`"}], ",", 
       RowBox[{"-", "0.0002873340693073672`"}], ",", 
       RowBox[{"-", "0.012305355440995073`"}], ",", 
       RowBox[{"-", "0.002478366289412153`"}], ",", 
       RowBox[{"-", "0.00020862641912910607`"}], ",", 
       RowBox[{"-", "0.00021068286298681755`"}], ",", 
       "0.0021584201239262975`", ",", 
       RowBox[{"-", "0.0075066805228755406`"}], ",", 
       RowBox[{"-", "0.00029183297339249606`"}], ",", "0.007515058898593009`",
        ",", 
       RowBox[{"-", "0.00023738663289949127`"}], ",", "0.9999999999999999`", 
       ",", "0.02825783911619851`", ",", "0.022229311850371632`", ",", 
       RowBox[{"-", "0.0646004312644951`"}], ",", 
       RowBox[{"-", "0.03879856386390327`"}], ",", "0.08235675383095785`", 
       ",", 
       RowBox[{"-", "0.005459054073044422`"}], ",", "0.007506460496303976`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.08002297435595351`", ",", 
       RowBox[{"-", "0.059201138706401604`"}], ",", "0.06850558036629716`", 
       ",", "0.040386980211103214`", ",", 
       RowBox[{"-", "0.003365711094256544`"}], ",", 
       RowBox[{"-", "0.18316698201094136`"}], ",", "0.16346021324208163`", 
       ",", "0.06841544535934395`", ",", 
       RowBox[{"-", "0.8529529564393464`"}], ",", 
       RowBox[{"-", "0.5553904136855471`"}], ",", "0.580214567040732`", ",", 
       "0.22888720242259925`", ",", "0.19771672914068583`", ",", 
       RowBox[{"-", "0.3536217872136033`"}], ",", 
       RowBox[{"-", "0.03895091744752721`"}], ",", "0.16481736468931424`", 
       ",", 
       RowBox[{"-", "0.0924738300381251`"}], ",", "0.05815269487588513`", ",",
        "0.060627945351537066`", ",", "0.048987348717068356`", ",", 
       RowBox[{"-", "0.013622643595216248`"}], ",", 
       RowBox[{"-", "0.06559343900038989`"}], ",", 
       RowBox[{"-", "0.013210879429942174`"}], ",", 
       RowBox[{"-", "0.0011002476945357414`"}], ",", 
       RowBox[{"-", "0.0010452432353601846`"}], ",", "0.005912756964708919`", 
       ",", "0.012235298030864143`", ",", 
       RowBox[{"-", "0.0015674370968224128`"}], ",", 
       RowBox[{"-", "0.01222584597015016`"}], ",", 
       RowBox[{"-", "0.0012653835529531886`"}], ",", "0.028257839116268748`", 
       ",", "0.9999999999999998`", ",", 
       RowBox[{"-", "0.03145655103760315`"}], ",", "0.022356218177759877`", 
       ",", "0.02644862155505296`", ",", 
       RowBox[{"-", "0.0359640973966875`"}], ",", 
       RowBox[{"-", "0.018572682600503026`"}], ",", 
       RowBox[{"-", "0.0017127786753960645`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.23213443328414127`", ",", "0.012122693212515375`", ",", 
       RowBox[{"-", "0.03542000127720116`"}], ",", "0.03803825030528506`", 
       ",", 
       RowBox[{"-", "0.0043833012150731295`"}], ",", 
       RowBox[{"-", "0.18209032024201788`"}], ",", 
       RowBox[{"-", "0.06464474503042848`"}], ",", 
       RowBox[{"-", "0.1226169315389259`"}], ",", "0.08619238838878296`", ",", 
       RowBox[{"-", "0.08052361743535602`"}], ",", 
       RowBox[{"-", "0.05528186279529026`"}], ",", 
       RowBox[{"-", "0.26241508175177486`"}], ",", 
       RowBox[{"-", "0.2050750276456264`"}], ",", 
       RowBox[{"-", "0.18669746668056833`"}], ",", 
       RowBox[{"-", "0.04070996789788396`"}], ",", 
       RowBox[{"-", "0.14830135347412926`"}], ",", 
       RowBox[{"-", "0.21043253617778176`"}], ",", 
       RowBox[{"-", "0.03108747880489851`"}], ",", "0.17084805546466275`", 
       ",", 
       RowBox[{"-", "0.007812441705461405`"}], ",", "0.0019152055875436172`", 
       ",", 
       RowBox[{"-", "0.11082606223007142`"}], ",", 
       RowBox[{"-", "0.02232097859482861`"}], ",", 
       RowBox[{"-", "0.0018587214924576396`"}], ",", 
       RowBox[{"-", "0.001773203063359537`"}], ",", "0.025357295484251068`", 
       ",", "0.021496835423745055`", ",", 
       RowBox[{"-", "0.0026485788406415784`"}], ",", 
       RowBox[{"-", "0.021481420697294022`"}], ",", 
       RowBox[{"-", "0.002137981700697192`"}], ",", "0.022229311850364784`", 
       ",", 
       RowBox[{"-", "0.03145655103799411`"}], ",", "1.`", ",", 
       RowBox[{"-", "0.06285269263571631`"}], ",", "0.07247273861042129`", 
       ",", "0.00443562001791143`", ",", "0.9181067223261151`", ",", 
       "0.0618893710483388`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.3443725794599989`", ",", 
       RowBox[{"-", "0.07003434625879368`"}], ",", "0.10211123504787332`", 
       ",", 
       RowBox[{"-", "0.09480439020650232`"}], ",", 
       RowBox[{"-", "0.0069922593683291985`"}], ",", 
       RowBox[{"-", "0.2663788117569463`"}], ",", 
       RowBox[{"-", "0.08774625750480287`"}], ",", 
       RowBox[{"-", "0.17291800222252698`"}], ",", 
       RowBox[{"-", "0.18651347826420386`"}], ",", "0.03856621646619908`", 
       ",", 
       RowBox[{"-", "0.01910833574530936`"}], ",", 
       RowBox[{"-", "0.28423073542898625`"}], ",", 
       RowBox[{"-", "0.37009261047140307`"}], ",", 
       RowBox[{"-", "0.30726141005187424`"}], ",", 
       RowBox[{"-", "0.11241159935830518`"}], ",", "0.2561135023034289`", ",", 
       RowBox[{"-", "0.31356531985823355`"}], ",", "0.1765149635836668`", ",",
        "0.24531362939077508`", ",", "0.04250264748235481`", ",", 
       "0.03830788804877348`", ",", "0.40703631280027175`", ",", 
       "0.0819793523248886`", ",", "0.0068264402383103355`", ",", 
       "0.006517306323356532`", ",", 
       RowBox[{"-", "0.07500586831348857`"}], ",", 
       RowBox[{"-", "0.07950298597003537`"}], ",", "0.009727721010330438`", 
       ",", "0.07944674250526865`", ",", "0.00785226390765045`", ",", 
       RowBox[{"-", "0.0646004312645396`"}], ",", "0.0223562181771483`", ",", 
       
       RowBox[{"-", "0.06285269263638638`"}], ",", "1.`", ",", 
       RowBox[{"-", "0.03451138634830231`"}], ",", "0.6758869728249635`", ",",
        "0.29605935576469317`", ",", "0.24044931266813743`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.13863569072931095`", ",", 
       RowBox[{"-", "0.0011795432436919723`"}], ",", 
       RowBox[{"-", "0.03459577168170604`"}], ",", "0.03149014288257529`", 
       ",", "0.0019187171108773296`", ",", 
       RowBox[{"-", "0.11310425815149291`"}], ",", 
       RowBox[{"-", "0.038494920332914545`"}], ",", 
       RowBox[{"-", "0.07403784425693377`"}], ",", 
       RowBox[{"-", "0.156908827276053`"}], ",", "0.05497528828036979`", ",", 
       "0.017974080775978202`", ",", 
       RowBox[{"-", "0.08826743538254565`"}], ",", 
       RowBox[{"-", "0.16608819865808838`"}], ",", 
       RowBox[{"-", "0.13617296365876036`"}], ",", 
       RowBox[{"-", "0.043849823488001705`"}], ",", 
       RowBox[{"-", "0.07806219091093385`"}], ",", 
       RowBox[{"-", "0.12379499557035935`"}], ",", 
       RowBox[{"-", "0.0292135660156399`"}], ",", "0.10079800727802807`", ",", 
       RowBox[{"-", "0.014794455698664059`"}], ",", 
       RowBox[{"-", "0.0026583259353177304`"}], ",", 
       RowBox[{"-", "0.09662162906945493`"}], ",", 
       RowBox[{"-", "0.019460127560592122`"}], ",", 
       RowBox[{"-", "0.0016199207164697483`"}], ",", 
       RowBox[{"-", "0.001562274329878978`"}], ",", "0.0032036778149546114`", 
       ",", "0.02062092443912881`", ",", 
       RowBox[{"-", "0.002309679732742752`"}], ",", 
       RowBox[{"-", "0.02060875178382661`"}], ",", 
       RowBox[{"-", "0.0018639578908596329`"}], ",", 
       RowBox[{"-", "0.038798563863923614`"}], ",", "0.02644862155457516`", 
       ",", "0.072472738610452`", ",", 
       RowBox[{"-", "0.03451138634781456`"}], ",", "0.9999999999999998`", ",", 
       RowBox[{"-", "0.2199757839302144`"}], ",", "0.049154355599471754`", 
       ",", "0.8356894626866527`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.3520617200843276`", ",", 
       RowBox[{"-", "0.0669157276460776`"}], ",", "0.10877213742708022`", ",", 
       RowBox[{"-", "0.09343098346001216`"}], ",", 
       RowBox[{"-", "0.00888797056672734`"}], ",", 
       RowBox[{"-", "0.2713426272168258`"}], ",", 
       RowBox[{"-", "0.08908993685954428`"}], ",", 
       RowBox[{"-", "0.17616905801459745`"}], ",", "0.08732021024622459`", 
       ",", 
       RowBox[{"-", "0.10018521058134867`"}], ",", 
       RowBox[{"-", "0.08543073436878246`"}], ",", 
       RowBox[{"-", "0.3823886017850598`"}], ",", 
       RowBox[{"-", "0.3188428595825832`"}], ",", 
       RowBox[{"-", "0.28214764740295356`"}], ",", 
       RowBox[{"-", "0.0933904103273425`"}], ",", "0.22466662826831008`", ",", 
       RowBox[{"-", "0.3212828508693967`"}], ",", "0.1772643737037003`", ",", 
       "0.2529141176282966`", ",", "0.05268967878126759`", ",", 
       "0.03959534764420145`", ",", "0.4319124706562328`", ",", 
       "0.08698954730468277`", ",", "0.007242165545174931`", ",", 
       "0.006958003553998626`", ",", 
       RowBox[{"-", "0.052841698448356365`"}], ",", 
       RowBox[{"-", "0.08923643049221247`"}], ",", "0.010323707344958731`", 
       ",", "0.08918003446801662`", ",", "0.008332157211780924`", ",", 
       "0.08235675383090885`", ",", 
       RowBox[{"-", "0.03596409739711552`"}], ",", "0.004435620017194342`", 
       ",", "0.6758869728248765`", ",", 
       RowBox[{"-", "0.21997578393076642`"}], ",", "1.`", ",", 
       "0.202203588666772`", ",", "0.2925445166584146`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.3079600089532096`", ",", 
       RowBox[{"-", "0.003935333969296551`"}], ",", 
       RowBox[{"-", "0.008482720635382517`"}], ",", "0.008775803178034284`", 
       ",", 
       RowBox[{"-", "0.006110785948629666`"}], ",", 
       RowBox[{"-", "0.2400656016394716`"}], ",", 
       RowBox[{"-", "0.08418575550283011`"}], ",", 
       RowBox[{"-", "0.16058574802808348`"}], ",", "0.0008471795359490219`", 
       ",", 
       RowBox[{"-", "0.048124596165853045`"}], ",", 
       RowBox[{"-", "0.050015321497354666`"}], ",", 
       RowBox[{"-", "0.3103561386341798`"}], ",", 
       RowBox[{"-", "0.2968395782994431`"}], ",", 
       RowBox[{"-", "0.2589587627356613`"}], ",", 
       RowBox[{"-", "0.07060686165553146`"}], ",", 
       RowBox[{"-", "0.0726852173742612`"}], ",", 
       RowBox[{"-", "0.27953962012216804`"}], ",", "0.014991918659723357`", 
       ",", "0.22469964053184027`", ",", "0.001971274826937256`", ",", 
       "0.012226892884172598`", ",", 
       RowBox[{"-", "0.0046506600287834245`"}], ",", 
       RowBox[{"-", "0.0009366685711468452`"}], ",", 
       RowBox[{"-", "0.00007793910781167182`"}], ",", 
       RowBox[{"-", "0.00007620841628162993`"}], ",", "0.002257444977334473`",
        ",", "0.0011085571263908197`", ",", 
       RowBox[{"-", "0.0001112092430390789`"}], ",", 
       RowBox[{"-", "0.0011080494033362887`"}], ",", 
       RowBox[{"-", "0.00008971909547457781`"}], ",", 
       RowBox[{"-", "0.005459054073060865`"}], ",", 
       RowBox[{"-", "0.018572682601069805`"}], ",", "0.9181067223259565`", 
       ",", "0.2960593557653287`", ",", "0.04915435559932873`", ",", 
       "0.2022035886674792`", ",", "1.0000000000000002`", ",", 
       "0.12325063558908504`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.2648998061772967`", ",", 
       RowBox[{"-", "0.01912770737190504`"}], ",", "0.008639408260682565`", 
       ",", 
       RowBox[{"-", "0.008416173755838965`"}], ",", 
       RowBox[{"-", "0.0016599203353604996`"}], ",", 
       RowBox[{"-", "0.20965741901031196`"}], ",", 
       RowBox[{"-", "0.07072006306767567`"}], ",", 
       RowBox[{"-", "0.1371408107680138`"}], ",", 
       RowBox[{"-", "0.06442143719472947`"}], ",", 
       RowBox[{"-", "0.009074998717620316`"}], ",", 
       RowBox[{"-", "0.028254812406720797`"}], ",", 
       RowBox[{"-", "0.2456937141559439`"}], ",", 
       RowBox[{"-", "0.26859073956514623`"}], ",", 
       RowBox[{"-", "0.22981249953804278`"}], ",", 
       RowBox[{"-", "0.0707273562210047`"}], ",", 
       RowBox[{"-", "0.002670817954605534`"}], ",", 
       RowBox[{"-", "0.2391449808018738`"}], ",", "0.038770184947584045`", 
       ",", "0.19183322894382773`", ",", "0.007825205354945654`", ",", 
       "0.013159386887134271`", ",", "0.06917835297268264`", ",", 
       "0.013932900776157648`", ",", "0.0011600146562002682`", ",", 
       "0.0011128488024309089`", ",", 
       RowBox[{"-", "0.012129540465016323`"}], ",", 
       RowBox[{"-", "0.01410915851019631`"}], ",", "0.0016534665314142907`", 
       ",", "0.014100001964187666`", ",", "0.001334540660599655`", ",", 
       "0.007506460496266063`", ",", 
       RowBox[{"-", "0.0017127786759611853`"}], ",", "0.061889371048093444`", 
       ",", "0.2404493126685379`", ",", "0.8356894626864383`", ",", 
       "0.29254451665890496`", ",", "0.12325063558894571`", ",", "1.`"}], 
      "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.906920039108572*^9, 3.906920046350236*^9}, {
  3.90707075701507*^9, 3.907070757422312*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"c9bb3837-63af-4e8c-b3e3-15970bf5079b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Chi]2", "=", 
   RowBox[{"\[Chi]2min", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"WCs", "-", "\[Mu]"}], ")"}], ".", 
     RowBox[{"Inverse", "[", 
      RowBox[{
       RowBox[{"DiagonalMatrix", "[", "\[Sigma]", "]"}], ".", "corr", ".", 
       RowBox[{"DiagonalMatrix", "[", "\[Sigma]", "]"}]}], "]"}], ".", 
     RowBox[{"(", 
      RowBox[{"WCs", "-", "\[Mu]"}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.906919516097981*^9, 3.9069195326242733`*^9}, {
  3.906919624900642*^9, 3.906919643630534*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"9d66ecc1-0712-4fd7-9919-93a817888cf7"],

Cell[BoxData[
 TemplateBox[{
  "Inverse", "luc", 
   "\"Result for \\!\\(\\*RowBox[{\\\"Inverse\\\"}]\\) of badly conditioned \
matrix \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"{\\\", \
RowBox[{\\\"0.003758705853647017`\\\", \\\",\\\", \\\"0.00018851385269927492`\
\\\", \\\",\\\", \\\"0.07228389108486132`\\\", \\\",\\\", RowBox[{\\\"-\\\", \
\\\"0.005040897346263226`\\\"}], \\\",\\\", RowBox[{\\\"-\\\", \
\\\"0.00025497135871113674`\\\"}], \\\",\\\", RowBox[{\\\"-\\\", \
\\\"0.0007796506039126333`\\\"}], \\\",\\\", RowBox[{\\\"-\\\", \
\\\"0.0006973421865288526`\\\"}], \\\",\\\", RowBox[{\\\"-\\\", \
\\\"0.0007447241189806575`\\\"}], \\\",\\\", RowBox[{\\\"-\\\", \
\\\"0.0004934953265514327`\\\"}], \\\",\\\", RowBox[{\\\"-\\\", \
\\\"0.0005692873558246227`\\\"}], \\\",\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"28\\\", \\\"\[RightSkeleton]\\\"}]}], \\\"}\\\"}], \\\",\\\", \
RowBox[{\\\"{\\\", RowBox[{\\\"0.00018851385268883823`\\\", \\\",\\\", \
\\\"0.00016164039402204378`\\\", \\\",\\\", \\\"0.01235619765733763`\\\", \
\\\",\\\", RowBox[{\\\"-\\\", \\\"0.003703601154524114`\\\"}], \\\",\\\", \
\\\"4.845458187842254`*^-6\\\", \\\",\\\", RowBox[{\\\"-\\\", \
\\\"0.00003759187253045966`\\\"}], \\\",\\\", RowBox[{\\\"-\\\", \
\\\"0.00004502819307404082`\\\"}], \\\",\\\", RowBox[{\\\"-\\\", \
\\\"0.00003998496512112047`\\\"}], \\\",\\\", \
\\\"0.00001034407027090318`\\\", \\\",\\\", RowBox[{\\\"-\\\", \
\\\"3.0908889993546793`*^-6\\\"}], \\\",\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"28\\\", \\\"\[RightSkeleton]\\\"}]}], \\\
\"}\\\"}], \\\",\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"8\\\", \\\"\
\[RightSkeleton]\\\"}], \\\",\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"28\\\", \\\"\[RightSkeleton]\\\"}]}], \\\"}\\\"}]\\) may contain \
significant numerical errors.\"", 2, 28, 4, 34770562660681475172, 
   "New Kernel"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.90707137977827*^9, 3.9070719316543913`*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"394064d3-c27e-4b59-b5c7-b106b5045954"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Results ", "Section",
 CellChangeTimes->{{3.832699399290025*^9, 3.83269942456717*^9}, {
  3.8326995820368886`*^9, 3.832699604465564*^9}, {3.83559803510096*^9, 
  3.8355980434581676`*^9}, {3.8362013720165443`*^9, 3.8362014102265635`*^9}, {
  3.83776365129683*^9, 3.837763677497583*^9}, {3.837768130001987*^9, 
  3.837768130570093*^9}, {3.83838859215233*^9, 3.8383885952876387`*^9}, {
  3.867241586589141*^9, 3.86724158905284*^9}, {3.87570857765038*^9, 
  3.875708596521407*^9}, {3.8757162879261217`*^9, 3.8757162967501287`*^9}, {
  3.8828918177123137`*^9, 3.882891825115377*^9}, {3.882891868144103*^9, 
  3.882891869593431*^9}, {3.885063574245675*^9, 3.885063577755103*^9}, {
  3.885657479781246*^9, 3.885657479960731*^9}, {3.895694253501416*^9, 
  3.895694253663577*^9}, {3.90691979011735*^9, 3.906919826495695*^9}, {
  3.90707085355618*^9, 3.907070856064106*^9}, {3.9070713915459538`*^9, 
  3.9070714003045673`*^9}},ExpressionUUID->"8be4ec5b-325e-46e1-972e-\
c6e6448692fb"],

Cell[CellGroupData[{

Cell[BoxData["whatfit"], "Input",
 CellChangeTimes->{{3.907071938146043*^9, 3.9070719400530376`*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"758c4a3f-c7a9-48e2-8392-d8c0314fac0c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"CLEW22", ",", "\<\"CDF\"\>"}], "}"}]], "Output",
 CellChangeTimes->{3.9070719404800673`*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"8ba40bd5-90bd-4274-95e3-d0232403b800"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Minimum \[Chi]2", "Subsubsection",
 CellChangeTimes->{{3.9070711874669333`*^9, 
  3.907071190216284*^9}},ExpressionUUID->"9d784763-ebec-4f76-b732-\
b8e733b5a27b"],

Cell[CellGroupData[{

Cell[BoxData["\[Chi]2min"], "Input",
 CellChangeTimes->{{3.907071119717272*^9, 3.907071121279916*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"f954312e-b5d0-46fe-926d-e51dee0cb4b2"],

Cell[BoxData["152.2548344887563`"], "Output",
 CellChangeTimes->{3.9070711223191423`*^9, 3.907071381902731*^9, 
  3.907071494038451*^9, 3.907071550665254*^9, 3.907071620069872*^9, 
  3.907071931672811*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"4dd75efc-9558-47c3-ab2a-19c96c1a4e96"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Best-fit values & uncertainties [in units of ",
 Cell[BoxData[
  FormBox[
   RowBox[{"1", "/", 
    SuperscriptBox["TeV", "2"]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "8fc3f4af-f268-4b93-ba3d-1af42ac5d79d"],
 "]"
}], "Subsubsection",
 CellChangeTimes->{{3.9070711874669333`*^9, 3.90707120771164*^9}, {
  3.9070714030146008`*^9, 
  3.907071412465291*^9}},ExpressionUUID->"baba3321-47e7-4209-96e9-\
2333240b432c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
       "\"\<Coupling\>\"", ",", " ", "\"\<Central Value\>\"", ",", 
        "\"\<\[Sigma]\>\""}], "}"}], "}"}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"WCs", ",", "\[Mu]", ",", "\[Sigma]"}], "}"}], "//", 
      "Transpose"}]}], "]"}], "//", "MatrixForm"}], "//", 
  RowBox[{
   RowBox[{"NumberForm", "[", 
    RowBox[{"#", ",", "2"}], "]"}], "&"}]}]], "Input",
 CellChangeTimes->{{3.9070708588836527`*^9, 3.907071108725546*^9}, {
  3.90707115595848*^9, 3.907071168067219*^9}, {3.907071430592059*^9, 
  3.907071432348764*^9}, {3.907071514517191*^9, 3.90707151486122*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"e1bef5f5-9af4-402d-823f-9c83944890be"],

Cell[BoxData[
 TagBox[
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"\<\"Coupling\"\>", "\<\"Central Value\"\>", "\<\"\[Sigma]\"\>"},
      {"Cst", 
       InterpretationBox[
        StyleBox["\<\"-0.065\"\>",
         ShowStringCharacters->False],
        -0.06491093964755928,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.061\"\>",
         ShowStringCharacters->False],
        0.06130828535888943,
        AutoDelete->True]},
      {"\[Lambda]", 
       InterpretationBox[
        StyleBox["\<\"0.23\"\>",
         ShowStringCharacters->False],
        0.22806754022107764`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.013\"\>",
         ShowStringCharacters->False],
        0.012713787556115753`,
        AutoDelete->True]},
      {
       RowBox[{"CHd", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False]}], "]"}], 
       InterpretationBox[
        StyleBox["\<\"2.1\"\>",
         ShowStringCharacters->False],
        2.1302063376883478`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"4.3\"\>",
         ShowStringCharacters->False],
        4.325347749169326,
        AutoDelete->True]},
      {
       RowBox[{"CHd", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False]}], "]"}], 
       InterpretationBox[
        StyleBox["\<\"-1.\"\>",
         ShowStringCharacters->False],
        -1.0449704896335763`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"1.6\"\>",
         ShowStringCharacters->False],
        1.578056989694565,
        AutoDelete->True]},
      {
       RowBox[{"CHd", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"3\"\>",
           ShowStringCharacters->False],
          3,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"3\"\>",
           ShowStringCharacters->False],
          3,
          Editable->False]}], "]"}], 
       InterpretationBox[
        StyleBox["\<\"-0.71\"\>",
         ShowStringCharacters->False],
        -0.7069258264668473,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.28\"\>",
         ShowStringCharacters->False],
        0.2822875721202179,
        AutoDelete->True]},
      {
       RowBox[{"CHe", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False]}], "]"}], 
       InterpretationBox[
        StyleBox["\<\"-0.0061\"\>",
         ShowStringCharacters->False],
        -0.006079803559725097,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.016\"\>",
         ShowStringCharacters->False],
        0.016093236326628402`,
        AutoDelete->True]},
      {
       RowBox[{"CHe", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False]}], "]"}], 
       InterpretationBox[
        StyleBox["\<\"-0.022\"\>",
         ShowStringCharacters->False],
        -0.02180303278429336,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.046\"\>",
         ShowStringCharacters->False],
        0.04633582011342025,
        AutoDelete->True]},
      {
       RowBox[{"CHe", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"3\"\>",
           ShowStringCharacters->False],
          3,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"3\"\>",
           ShowStringCharacters->False],
          3,
          Editable->False]}], "]"}], 
       InterpretationBox[
        StyleBox["\<\"-0.031\"\>",
         ShowStringCharacters->False],
        -0.031323334554088346`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.024\"\>",
         ShowStringCharacters->False],
        0.02423380548462925,
        AutoDelete->True]},
      {
       RowBox[{"CHl1", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False]}], "]"}], 
       InterpretationBox[
        StyleBox["\<\"0.0072\"\>",
         ShowStringCharacters->False],
        0.007182333157262719,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.042\"\>",
         ShowStringCharacters->False],
        0.04217853726310507,
        AutoDelete->True]},
      {
       RowBox[{"CHl1", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False]}], "]"}], 
       InterpretationBox[
        StyleBox["\<\"0.018\"\>",
         ShowStringCharacters->False],
        0.01783861739128898,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.053\"\>",
         ShowStringCharacters->False],
        0.05302051135351474,
        AutoDelete->True]},
      {
       RowBox[{"CHl1", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"3\"\>",
           ShowStringCharacters->False],
          3,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"3\"\>",
           ShowStringCharacters->False],
          3,
          Editable->False]}], "]"}], 
       InterpretationBox[
        StyleBox["\<\"-0.035\"\>",
         ShowStringCharacters->False],
        -0.0348975540227415,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.068\"\>",
         ShowStringCharacters->False],
        0.06773399295824328,
        AutoDelete->True]},
      {
       RowBox[{"CHl3", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False]}], "]"}], 
       InterpretationBox[
        StyleBox["\<\"0.066\"\>",
         ShowStringCharacters->False],
        0.06601232654821665,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.13\"\>",
         ShowStringCharacters->False],
        0.12727038368119942`,
        AutoDelete->True]},
      {
       RowBox[{"CHl3", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False]}], "]"}], 
       InterpretationBox[
        StyleBox["\<\"0.042\"\>",
         ShowStringCharacters->False],
        0.041978944490175675`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.12\"\>",
         ShowStringCharacters->False],
        0.12452908443558271`,
        AutoDelete->True]},
      {
       RowBox[{"CHl3", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"3\"\>",
           ShowStringCharacters->False],
          3,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"3\"\>",
           ShowStringCharacters->False],
          3,
          Editable->False]}], "]"}], 
       InterpretationBox[
        StyleBox["\<\"0.094\"\>",
         ShowStringCharacters->False],
        0.09427021605539877,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.14\"\>",
         ShowStringCharacters->False],
        0.13948578526123032`,
        AutoDelete->True]},
      {
       RowBox[{"CHqD", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False]}], "]"}], 
       InterpretationBox[
        StyleBox["\<\"0.95\"\>",
         ShowStringCharacters->False],
        0.9505491602008861,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.85\"\>",
         ShowStringCharacters->False],
        0.8539885214348113,
        AutoDelete->True]},
      {
       RowBox[{"CHqD", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False]}], "]"}], 
       InterpretationBox[
        StyleBox["\<\"-0.25\"\>",
         ShowStringCharacters->False],
        -0.2509923544841855,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.52\"\>",
         ShowStringCharacters->False],
        0.520346561617838,
        AutoDelete->True]},
      {
       RowBox[{"CHqD", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"3\"\>",
           ShowStringCharacters->False],
          3,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"3\"\>",
           ShowStringCharacters->False],
          3,
          Editable->False]}], "]"}], 
       InterpretationBox[
        StyleBox["\<\"-0.026\"\>",
         ShowStringCharacters->False],
        -0.026195045145739507`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.13\"\>",
         ShowStringCharacters->False],
        0.1322275532005243,
        AutoDelete->True]},
      {
       RowBox[{"CHqU", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False]}], "]"}], 
       InterpretationBox[
        StyleBox["\<\"0.52\"\>",
         ShowStringCharacters->False],
        0.5169392920153505,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.82\"\>",
         ShowStringCharacters->False],
        0.8184092785708559,
        AutoDelete->True]},
      {
       RowBox[{"CHqU", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False]}], "]"}], 
       InterpretationBox[
        StyleBox["\<\"-0.025\"\>",
         ShowStringCharacters->False],
        -0.024628071674375418`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.17\"\>",
         ShowStringCharacters->False],
        0.1715023638938065,
        AutoDelete->True]},
      {
       RowBox[{"CHu", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False]}], "]"}], 
       InterpretationBox[
        StyleBox["\<\"0.45\"\>",
         ShowStringCharacters->False],
        0.4509833664240971,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"1.\"\>",
         ShowStringCharacters->False],
        1.0336726731570998`,
        AutoDelete->True]},
      {
       RowBox[{"CHu", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False]}], "]"}], 
       InterpretationBox[
        StyleBox["\<\"0.12\"\>",
         ShowStringCharacters->False],
        0.11992955797778247`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.18\"\>",
         ShowStringCharacters->False],
        0.17534617069440453`,
        AutoDelete->True]},
      {
       RowBox[{"CHud", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False]}], "]"}], 
       InterpretationBox[
        StyleBox["\<\"-0.19\"\>",
         ShowStringCharacters->False],
        -0.1904134275764608,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.32\"\>",
         ShowStringCharacters->False],
        0.31793050883558,
        AutoDelete->True]},
      {
       RowBox[{"CHud", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False]}], "]"}], 
       InterpretationBox[
        StyleBox["\<\"0.053\"\>",
         ShowStringCharacters->False],
        0.0527598696649397,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.36\"\>",
         ShowStringCharacters->False],
        0.35767085955405115`,
        AutoDelete->True]},
      {
       RowBox[{"Cledq", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False]}], "]"}], 
       InterpretationBox[
        StyleBox["\<\"-0.00064\"\>",
         ShowStringCharacters->False],
        -0.0006422740887383822,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0092\"\>",
         ShowStringCharacters->False],
        0.009203901012698398,
        AutoDelete->True]},
      {
       RowBox[{"Cledq", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False]}], "]"}], 
       InterpretationBox[
        StyleBox["\<\"-0.00078\"\>",
         ShowStringCharacters->False],
        -0.0007800705040281788,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0092\"\>",
         ShowStringCharacters->False],
        0.009211688131629172,
        AutoDelete->True]},
      {
       RowBox[{"Cledq", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False]}], "]"}], 
       InterpretationBox[
        StyleBox["\<\"0.018\"\>",
         ShowStringCharacters->False],
        0.018118305937464427`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.04\"\>",
         ShowStringCharacters->False],
        0.04040663812284023,
        AutoDelete->True]},
      {
       RowBox[{"Cledq", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False]}], "]"}], 
       InterpretationBox[
        StyleBox["\<\"-0.0063\"\>",
         ShowStringCharacters->False],
        -0.006252759151511208,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.037\"\>",
         ShowStringCharacters->False],
        0.03719517993022922,
        AutoDelete->True]},
      {
       RowBox[{"Clequ1Bar", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False]}], "]"}], 
       InterpretationBox[
        StyleBox["\<\"-0.00068\"\>",
         ShowStringCharacters->False],
        -0.0006831726409277945,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0092\"\>",
         ShowStringCharacters->False],
        0.009204185967647813,
        AutoDelete->True]},
      {
       RowBox[{"Clequ1Bar", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False]}], "]"}], 
       InterpretationBox[
        StyleBox["\<\"0.011\"\>",
         ShowStringCharacters->False],
        0.010986019185939567`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.037\"\>",
         ShowStringCharacters->False],
        0.03717013257264834,
        AutoDelete->True]},
      {
       RowBox[{"Clequ3Bar", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False]}], "]"}], 
       InterpretationBox[
        StyleBox["\<\"-0.0038\"\>",
         ShowStringCharacters->False],
        -0.0038297645534296557`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.013\"\>",
         ShowStringCharacters->False],
        0.012509928233170375`,
        AutoDelete->True]},
      {
       RowBox[{"Clequ3Bar", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False]}], "]"}], 
       InterpretationBox[
        StyleBox["\<\"-0.051\"\>",
         ShowStringCharacters->False],
        -0.0511104922262192,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.21\"\>",
         ShowStringCharacters->False],
        0.20525143556802086`,
        AutoDelete->True]},
      {
       RowBox[{"Cll", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False]}], "]"}], 
       InterpretationBox[
        StyleBox["\<\"-0.076\"\>",
         ShowStringCharacters->False],
        -0.07586773575397615,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.073\"\>",
         ShowStringCharacters->False],
        0.07271269612081137,
        AutoDelete->True]},
      {
       RowBox[{"ClqD", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False]}], "]"}], 
       InterpretationBox[
        StyleBox["\<\"-0.027\"\>",
         ShowStringCharacters->False],
        -0.02712545109541766,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.013\"\>",
         ShowStringCharacters->False],
        0.012813120514684629`,
        AutoDelete->True]},
      {
       RowBox[{"ClqD", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False]}], "]"}], 
       InterpretationBox[
        StyleBox["\<\"-0.062\"\>",
         ShowStringCharacters->False],
        -0.06166628731896333,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.09\"\>",
         ShowStringCharacters->False],
        0.09005542357481375,
        AutoDelete->True]},
      {
       RowBox[{"ClqD", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False]}], "]"}], 
       InterpretationBox[
        StyleBox["\<\"0.0097\"\>",
         ShowStringCharacters->False],
        0.009744419495528685,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0094\"\>",
         ShowStringCharacters->False],
        0.009397248178194758,
        AutoDelete->True]},
      {
       RowBox[{"ClqD", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False]}], "]"}], 
       InterpretationBox[
        StyleBox["\<\"-0.12\"\>",
         ShowStringCharacters->False],
        -0.1246763123933362,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.089\"\>",
         ShowStringCharacters->False],
        0.08901020230527648,
        AutoDelete->True]},
      {
       RowBox[{"ClqU", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False]}], "]"}], 
       InterpretationBox[
        StyleBox["\<\"-0.029\"\>",
         ShowStringCharacters->False],
        -0.028918137880761655`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.014\"\>",
         ShowStringCharacters->False],
        0.014224486883424365`,
        AutoDelete->True]},
      {
       RowBox[{"ClqU", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False]}], "]"}], 
       InterpretationBox[
        StyleBox["\<\"0.003\"\>",
         ShowStringCharacters->False],
        0.003013010121993867,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0096\"\>",
         ShowStringCharacters->False],
        0.009558787454602261,
        AutoDelete->True]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]],
  NumberForm[#, 2]& ]], "Output",
 CellChangeTimes->{{3.907070963595688*^9, 3.907071035116331*^9}, {
   3.907071089916278*^9, 3.907071109070798*^9}, {3.907071159992929*^9, 
   3.907071168311244*^9}, 3.907071381965886*^9, 3.907071432708393*^9, {
   3.9070714940861797`*^9, 3.9070715155292597`*^9}, 3.907071554869752*^9, 
   3.907071620115518*^9, 3.907071931687293*^9},
 CellLabel->
  "Out[30]//NumberForm=",ExpressionUUID->"618ab2c4-1f4d-48cd-9460-\
693f927c8cd9"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Correlation matrix", "Subsubsection",
 CellChangeTimes->{{3.9070711874669333`*^9, 
  3.907071217404313*^9}},ExpressionUUID->"f1d237d1-586e-49be-aa00-\
e873dec79e1a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ArrayFlatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\"\<correlations\>\"", ",", 
        RowBox[{"{", "WCs", "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"{", "#", "}"}], "&"}], "/@", "WCs"}], ",", "corr"}], 
       "}"}]}], "}"}], "]"}], "//", "MatrixForm"}], "//", 
  RowBox[{
   RowBox[{"NumberForm", "[", 
    RowBox[{"#", ",", "2"}], "]"}], "&"}]}]], "Input",
 CellChangeTimes->{{3.907071231604478*^9, 3.907071317772346*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"a9bf64db-7c69-40e0-92e8-ba196dae9009"],

Cell[BoxData[
 TagBox[
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"\<\"correlations\"\>", "Cst", "\[Lambda]", 
       RowBox[{"CHd", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False]}], "]"}], 
       RowBox[{"CHd", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False]}], "]"}], 
       RowBox[{"CHd", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"3\"\>",
           ShowStringCharacters->False],
          3,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"3\"\>",
           ShowStringCharacters->False],
          3,
          Editable->False]}], "]"}], 
       RowBox[{"CHe", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False]}], "]"}], 
       RowBox[{"CHe", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False]}], "]"}], 
       RowBox[{"CHe", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"3\"\>",
           ShowStringCharacters->False],
          3,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"3\"\>",
           ShowStringCharacters->False],
          3,
          Editable->False]}], "]"}], 
       RowBox[{"CHl1", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False]}], "]"}], 
       RowBox[{"CHl1", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False]}], "]"}], 
       RowBox[{"CHl1", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"3\"\>",
           ShowStringCharacters->False],
          3,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"3\"\>",
           ShowStringCharacters->False],
          3,
          Editable->False]}], "]"}], 
       RowBox[{"CHl3", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False]}], "]"}], 
       RowBox[{"CHl3", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False]}], "]"}], 
       RowBox[{"CHl3", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"3\"\>",
           ShowStringCharacters->False],
          3,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"3\"\>",
           ShowStringCharacters->False],
          3,
          Editable->False]}], "]"}], 
       RowBox[{"CHqD", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False]}], "]"}], 
       RowBox[{"CHqD", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False]}], "]"}], 
       RowBox[{"CHqD", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"3\"\>",
           ShowStringCharacters->False],
          3,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"3\"\>",
           ShowStringCharacters->False],
          3,
          Editable->False]}], "]"}], 
       RowBox[{"CHqU", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False]}], "]"}], 
       RowBox[{"CHqU", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False]}], "]"}], 
       RowBox[{"CHu", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False]}], "]"}], 
       RowBox[{"CHu", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False]}], "]"}], 
       RowBox[{"CHud", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False]}], "]"}], 
       RowBox[{"CHud", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False]}], "]"}], 
       RowBox[{"Cledq", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False]}], "]"}], 
       RowBox[{"Cledq", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False]}], "]"}], 
       RowBox[{"Cledq", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False]}], "]"}], 
       RowBox[{"Cledq", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False]}], "]"}], 
       RowBox[{"Clequ1Bar", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False]}], "]"}], 
       RowBox[{"Clequ1Bar", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False]}], "]"}], 
       RowBox[{"Clequ3Bar", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False]}], "]"}], 
       RowBox[{"Clequ3Bar", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False]}], "]"}], 
       RowBox[{"Cll", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False]}], "]"}], 
       RowBox[{"ClqD", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False]}], "]"}], 
       RowBox[{"ClqD", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False]}], "]"}], 
       RowBox[{"ClqD", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False]}], "]"}], 
       RowBox[{"ClqD", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False]}], "]"}], 
       RowBox[{"ClqU", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False]}], "]"}], 
       RowBox[{"ClqU", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False]}], "]"}]},
      {"Cst", 
       InterpretationBox[
        StyleBox["\<\"1.\"\>",
         ShowStringCharacters->False],
        1.0000000000000002`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.24\"\>",
         ShowStringCharacters->False],
        0.24185170249778093`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.27\"\>",
         ShowStringCharacters->False],
        0.27258460433156845`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.052\"\>",
         ShowStringCharacters->False],
        -0.0521033923309475,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.015\"\>",
         ShowStringCharacters->False],
        -0.014732636365464928`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.79\"\>",
         ShowStringCharacters->False],
        -0.7902007919428946,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.25\"\>",
         ShowStringCharacters->False],
        -0.24547649567785257`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.5\"\>",
         ShowStringCharacters->False],
        -0.5012502838070001,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.19\"\>",
         ShowStringCharacters->False],
        -0.19084129705122688`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.18\"\>",
         ShowStringCharacters->False],
        -0.1751331890369257,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.069\"\>",
         ShowStringCharacters->False],
        -0.06865195520587902,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.94\"\>",
         ShowStringCharacters->False],
        -0.9401388805329765,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.95\"\>",
         ShowStringCharacters->False],
        -0.9488941996207442,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.89\"\>",
         ShowStringCharacters->False],
        -0.885254193299148,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.28\"\>",
         ShowStringCharacters->False],
        0.2814340690639389,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.4\"\>",
         ShowStringCharacters->False],
        -0.402256028027036,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.91\"\>",
         ShowStringCharacters->False],
        -0.908512802380724,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.4\"\>",
         ShowStringCharacters->False],
        0.4044598245082799,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.71\"\>",
         ShowStringCharacters->False],
        0.7140013012625736,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.27\"\>",
         ShowStringCharacters->False],
        0.26583064536589046`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.066\"\>",
         ShowStringCharacters->False],
        0.06562993867297741,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.41\"\>",
         ShowStringCharacters->False],
        -0.4112243608640384,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.083\"\>",
         ShowStringCharacters->False],
        -0.08282284844977843,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0069\"\>",
         ShowStringCharacters->False],
        -0.006895979808728302,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0066\"\>",
         ShowStringCharacters->False],
        -0.006604587227645879,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.064\"\>",
         ShowStringCharacters->False],
        0.06359462837787766,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.083\"\>",
         ShowStringCharacters->False],
        0.08264602586605281,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0098\"\>",
         ShowStringCharacters->False],
        -0.0098285184699646,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.083\"\>",
         ShowStringCharacters->False],
        -0.08259077044304024,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0079\"\>",
         ShowStringCharacters->False],
        -0.007933059521340543,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0067\"\>",
         ShowStringCharacters->False],
        -0.00671181544444581,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.08\"\>",
         ShowStringCharacters->False],
        0.08002297436039389,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.23\"\>",
         ShowStringCharacters->False],
        0.2321344332828832,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.34\"\>",
         ShowStringCharacters->False],
        0.3443725794618428,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.14\"\>",
         ShowStringCharacters->False],
        0.13863569072842333`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.35\"\>",
         ShowStringCharacters->False],
        0.35206172008579895`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.31\"\>",
         ShowStringCharacters->False],
        0.3079600089525303,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.26\"\>",
         ShowStringCharacters->False],
        0.2648998061769192,
        AutoDelete->True]},
      {"\[Lambda]", 
       InterpretationBox[
        StyleBox["\<\"0.24\"\>",
         ShowStringCharacters->False],
        0.2418517024843913,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"1.\"\>",
         ShowStringCharacters->False],
        1.,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.22\"\>",
         ShowStringCharacters->False],
        0.22469265042516456`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.18\"\>",
         ShowStringCharacters->False],
        -0.18459782402037,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0014\"\>",
         ShowStringCharacters->False],
        0.0013501068527585162`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.18\"\>",
         ShowStringCharacters->False],
        -0.1837281154103914,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.076\"\>",
         ShowStringCharacters->False],
        -0.07643507837757317,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.13\"\>",
         ShowStringCharacters->False],
        -0.12977772408302957`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.019\"\>",
         ShowStringCharacters->False],
        0.01928967886230078,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0046\"\>",
         ShowStringCharacters->False],
        -0.004585266123771098,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.063\"\>",
         ShowStringCharacters->False],
        -0.0630827095110936,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.25\"\>",
         ShowStringCharacters->False],
        -0.2519979037907412,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.25\"\>",
         ShowStringCharacters->False],
        -0.25121541668041014`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.19\"\>",
         ShowStringCharacters->False],
        -0.19290162615697648`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.49\"\>",
         ShowStringCharacters->False],
        0.48663481912395595`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.35\"\>",
         ShowStringCharacters->False],
        -0.3451288423479086,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.22\"\>",
         ShowStringCharacters->False],
        -0.21876767468222472`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.41\"\>",
         ShowStringCharacters->False],
        0.40909389178106054`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.12\"\>",
         ShowStringCharacters->False],
        0.12075352585464219`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.19\"\>",
         ShowStringCharacters->False],
        0.18774952865040426`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.043\"\>",
         ShowStringCharacters->False],
        0.04282756847749137,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.1\"\>",
         ShowStringCharacters->False],
        -0.10342855281807281`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.88\"\>",
         ShowStringCharacters->False],
        -0.8848149142387708,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0017\"\>",
         ShowStringCharacters->False],
        -0.00173442405286893,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.032\"\>",
         ShowStringCharacters->False],
        0.031902558251455694`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.77\"\>",
         ShowStringCharacters->False],
        -0.7743224333140949,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.88\"\>",
         ShowStringCharacters->False],
        0.8810079460053791,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0025\"\>",
         ShowStringCharacters->False],
        -0.0024720148045520875`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.88\"\>",
         ShowStringCharacters->False],
        -0.8804163475988162,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.002\"\>",
         ShowStringCharacters->False],
        -0.001995272633570105,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.012\"\>",
         ShowStringCharacters->False],
        -0.012329385656410364`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.059\"\>",
         ShowStringCharacters->False],
        -0.05920113870077317,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.012\"\>",
         ShowStringCharacters->False],
        0.012122693210484526`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.07\"\>",
         ShowStringCharacters->False],
        -0.07003434625721909,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0012\"\>",
         ShowStringCharacters->False],
        -0.001179543244822825,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.067\"\>",
         ShowStringCharacters->False],
        -0.06691572764528705,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0039\"\>",
         ShowStringCharacters->False],
        -0.0039353339706514395`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.019\"\>",
         ShowStringCharacters->False],
        -0.019127707372796853`,
        AutoDelete->True]},
      {
       RowBox[{"CHd", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False]}], "]"}], 
       InterpretationBox[
        StyleBox["\<\"0.27\"\>",
         ShowStringCharacters->False],
        0.27258460432519566`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.22\"\>",
         ShowStringCharacters->False],
        0.22469265041830017`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"1.\"\>",
         ShowStringCharacters->False],
        0.9999999999999998,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.49\"\>",
         ShowStringCharacters->False],
        -0.48895038381920825`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.02\"\>",
         ShowStringCharacters->False],
        -0.01981572226504839,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.23\"\>",
         ShowStringCharacters->False],
        -0.23182279941509534`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.048\"\>",
         ShowStringCharacters->False],
        -0.04826674633155106,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.12\"\>",
         ShowStringCharacters->False],
        -0.1189919678629576,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.085\"\>",
         ShowStringCharacters->False],
        -0.08511106150109965,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.077\"\>",
         ShowStringCharacters->False],
        -0.07715829150239908,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.043\"\>",
         ShowStringCharacters->False],
        -0.04303304464701713,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.24\"\>",
         ShowStringCharacters->False],
        -0.24240391658832858`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.25\"\>",
         ShowStringCharacters->False],
        -0.24615679254660544`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.23\"\>",
         ShowStringCharacters->False],
        -0.23230995643908808`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.64\"\>",
         ShowStringCharacters->False],
        0.6386699481019159,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.22\"\>",
         ShowStringCharacters->False],
        0.21745440462256402`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.26\"\>",
         ShowStringCharacters->False],
        -0.25744126766911,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.7\"\>",
         ShowStringCharacters->False],
        0.6978475394334079,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.23\"\>",
         ShowStringCharacters->False],
        0.231146748840513,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.96\"\>",
         ShowStringCharacters->False],
        0.9607817275484525,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.1\"\>",
         ShowStringCharacters->False],
        0.10191641885452038`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.071\"\>",
         ShowStringCharacters->False],
        -0.07117747289560729,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.014\"\>",
         ShowStringCharacters->False],
        -0.01433553459701399,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0012\"\>",
         ShowStringCharacters->False],
        -0.0011936043423244164`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0011\"\>",
         ShowStringCharacters->False],
        -0.0011431051592631707`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.011\"\>",
         ShowStringCharacters->False],
        0.011005767419016509`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.014\"\>",
         ShowStringCharacters->False],
        0.014297928008146629`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0017\"\>",
         ShowStringCharacters->False],
        -0.001701183585308551,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.014\"\>",
         ShowStringCharacters->False],
        -0.014288359311359496`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0014\"\>",
         ShowStringCharacters->False],
        -0.0013731070491031572`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.00094\"\>",
         ShowStringCharacters->False],
        -0.0009449941502879879,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.069\"\>",
         ShowStringCharacters->False],
        0.06850558037491492,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.035\"\>",
         ShowStringCharacters->False],
        -0.03542000127924651,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.1\"\>",
         ShowStringCharacters->False],
        0.10211123504996476`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.035\"\>",
         ShowStringCharacters->False],
        -0.03459577168352624,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.11\"\>",
         ShowStringCharacters->False],
        0.10877213742866743`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0085\"\>",
         ShowStringCharacters->False],
        -0.008482720636645489,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0086\"\>",
         ShowStringCharacters->False],
        0.0086394082594773,
        AutoDelete->True]},
      {
       RowBox[{"CHd", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False]}], "]"}], 
       InterpretationBox[
        StyleBox["\<\"-0.052\"\>",
         ShowStringCharacters->False],
        -0.05210339232949093,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.18\"\>",
         ShowStringCharacters->False],
        -0.18459782399301214`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.49\"\>",
         ShowStringCharacters->False],
        -0.48895038381930067`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"1.\"\>",
         ShowStringCharacters->False],
        0.9999999999999998,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.011\"\>",
         ShowStringCharacters->False],
        -0.010699094169816688`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.032\"\>",
         ShowStringCharacters->False],
        0.03224689800761424,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.029\"\>",
         ShowStringCharacters->False],
        0.02903848503453052,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.041\"\>",
         ShowStringCharacters->False],
        0.04148977970142862,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.017\"\>",
         ShowStringCharacters->False],
        -0.01711718053917424,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.022\"\>",
         ShowStringCharacters->False],
        -0.0222276655653888,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0047\"\>",
         ShowStringCharacters->False],
        -0.004699912504879807,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.061\"\>",
         ShowStringCharacters->False],
        0.060623488514266174`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.064\"\>",
         ShowStringCharacters->False],
        0.06372906209224316,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.049\"\>",
         ShowStringCharacters->False],
        0.04856035743760372,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.27\"\>",
         ShowStringCharacters->False],
        -0.26675835079260823`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.24\"\>",
         ShowStringCharacters->False],
        0.24137789810710328`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.041\"\>",
         ShowStringCharacters->False],
        0.04066461735156518,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.29\"\>",
         ShowStringCharacters->False],
        -0.2873696329686823,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.014\"\>",
         ShowStringCharacters->False],
        -0.0135643879187849,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.46\"\>",
         ShowStringCharacters->False],
        -0.4553648208983427,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.052\"\>",
         ShowStringCharacters->False],
        0.05187375851007941,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.048\"\>",
         ShowStringCharacters->False],
        -0.04779913013722294,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0096\"\>",
         ShowStringCharacters->False],
        -0.009627007759897737,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0008\"\>",
         ShowStringCharacters->False],
        -0.0008015674261954226,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.00077\"\>",
         ShowStringCharacters->False],
        -0.0007675151315328723,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0075\"\>",
         ShowStringCharacters->False],
        0.007462590345101259,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0096\"\>",
         ShowStringCharacters->False],
        0.00958623512657393,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0011\"\>",
         ShowStringCharacters->False],
        -0.0011424221551769819`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0096\"\>",
         ShowStringCharacters->False],
        -0.009579798824064241,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.00092\"\>",
         ShowStringCharacters->False],
        -0.0009221077510941199,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.00015\"\>",
         ShowStringCharacters->False],
        -0.00015421140807951874`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.04\"\>",
         ShowStringCharacters->False],
        0.04038698020731178,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.038\"\>",
         ShowStringCharacters->False],
        0.038038250305906275`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.095\"\>",
         ShowStringCharacters->False],
        -0.09480439020449219,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.031\"\>",
         ShowStringCharacters->False],
        0.03149014288304122,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.093\"\>",
         ShowStringCharacters->False],
        -0.0934309834577683,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0088\"\>",
         ShowStringCharacters->False],
        0.00877580317913936,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0084\"\>",
         ShowStringCharacters->False],
        -0.008416173754435022,
        AutoDelete->True]},
      {
       RowBox[{"CHd", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"3\"\>",
           ShowStringCharacters->False],
          3,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"3\"\>",
           ShowStringCharacters->False],
          3,
          Editable->False]}], "]"}], 
       InterpretationBox[
        StyleBox["\<\"-0.015\"\>",
         ShowStringCharacters->False],
        -0.014732636365410775`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0014\"\>",
         ShowStringCharacters->False],
        0.001350106852374243,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.02\"\>",
         ShowStringCharacters->False],
        -0.01981572226511774,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.011\"\>",
         ShowStringCharacters->False],
        -0.010699094169801396`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"1.\"\>",
         ShowStringCharacters->False],
        1.,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.18\"\>",
         ShowStringCharacters->False],
        -0.17697704045414886`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.074\"\>",
         ShowStringCharacters->False],
        0.07448866884158148,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.023\"\>",
         ShowStringCharacters->False],
        0.023363974592741345`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.063\"\>",
         ShowStringCharacters->False],
        -0.06292480133454795,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.061\"\>",
         ShowStringCharacters->False],
        0.06080306268043274,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.011\"\>",
         ShowStringCharacters->False],
        0.010851326498673876`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.014\"\>",
         ShowStringCharacters->False],
        0.013701151583181664`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.013\"\>",
         ShowStringCharacters->False],
        0.013244882196031565`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.012\"\>",
         ShowStringCharacters->False],
        0.01161052329251846,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0068\"\>",
         ShowStringCharacters->False],
        -0.006822315696788778,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.017\"\>",
         ShowStringCharacters->False],
        -0.017348248446739933`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.39\"\>",
         ShowStringCharacters->False],
        0.38671660710551814`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0096\"\>",
         ShowStringCharacters->False],
        -0.00961882685191445,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.1\"\>",
         ShowStringCharacters->False],
        -0.10461639796389281`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.02\"\>",
         ShowStringCharacters->False],
        -0.020136616582004465`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.12\"\>",
         ShowStringCharacters->False],
        -0.122008247851751,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0058\"\>",
         ShowStringCharacters->False],
        0.005843366597904867,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0012\"\>",
         ShowStringCharacters->False],
        0.0011768861785931852`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.000098\"\>",
         ShowStringCharacters->False],
        0.00009799396644780353,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.000094\"\>",
         ShowStringCharacters->False],
        0.00009372582805828583,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.00099\"\>",
         ShowStringCharacters->False],
        -0.0009945692215181383,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0012\"\>",
         ShowStringCharacters->False],
        -0.0011602000106369784`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.00014\"\>",
         ShowStringCharacters->False],
        0.0001396558299623273,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0012\"\>",
         ShowStringCharacters->False],
        0.0011594052978045328`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.00011\"\>",
         ShowStringCharacters->False],
        0.00011272624543924468`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.00034\"\>",
         ShowStringCharacters->False],
        -0.000343405815119671,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0034\"\>",
         ShowStringCharacters->False],
        -0.003365711094372242,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0044\"\>",
         ShowStringCharacters->False],
        -0.004383301215031157,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.007\"\>",
         ShowStringCharacters->False],
        -0.0069922593684025635`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0019\"\>",
         ShowStringCharacters->False],
        0.0019187171109017846`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0089\"\>",
         ShowStringCharacters->False],
        -0.008887970566777143,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0061\"\>",
         ShowStringCharacters->False],
        -0.006110785948613595,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0017\"\>",
         ShowStringCharacters->False],
        -0.0016599203353538513`,
        AutoDelete->True]},
      {
       RowBox[{"CHe", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False]}], "]"}], 
       InterpretationBox[
        StyleBox["\<\"-0.79\"\>",
         ShowStringCharacters->False],
        -0.7902007919432805,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.18\"\>",
         ShowStringCharacters->False],
        -0.18372811541950898`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.23\"\>",
         ShowStringCharacters->False],
        -0.23182279941923187`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.032\"\>",
         ShowStringCharacters->False],
        0.03224689800820906,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.18\"\>",
         ShowStringCharacters->False],
        -0.17697704045410653`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"1.\"\>",
         ShowStringCharacters->False],
        0.9999999999999998,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.17\"\>",
         ShowStringCharacters->False],
        0.17458920495084246`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.42\"\>",
         ShowStringCharacters->False],
        0.4241786008486102,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.3\"\>",
         ShowStringCharacters->False],
        0.2962040730174125,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.22\"\>",
         ShowStringCharacters->False],
        0.21878188014171507`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.14\"\>",
         ShowStringCharacters->False],
        0.1412017690350129,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.72\"\>",
         ShowStringCharacters->False],
        0.7185640867751616,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.73\"\>",
         ShowStringCharacters->False],
        0.7252757707609085,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.68\"\>",
         ShowStringCharacters->False],
        0.6759415132524901,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.22\"\>",
         ShowStringCharacters->False],
        -0.22173304766208995`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.29\"\>",
         ShowStringCharacters->False],
        0.29206262747795353`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.66\"\>",
         ShowStringCharacters->False],
        0.660591688027856,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.33\"\>",
         ShowStringCharacters->False],
        -0.33293509238862445`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.56\"\>",
         ShowStringCharacters->False],
        -0.5569480297575666,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.22\"\>",
         ShowStringCharacters->False],
        -0.2240003787837408,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.012\"\>",
         ShowStringCharacters->False],
        -0.011510341059105778`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.33\"\>",
         ShowStringCharacters->False],
        0.326702752934557,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.066\"\>",
         ShowStringCharacters->False],
        0.06579973165156246,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0055\"\>",
         ShowStringCharacters->False],
        0.0054785999914818894`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0052\"\>",
         ShowStringCharacters->False],
        0.005247232444422298,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.05\"\>",
         ShowStringCharacters->False],
        -0.050461778103440616`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.066\"\>",
         ShowStringCharacters->False],
        -0.06567405793738129,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0078\"\>",
         ShowStringCharacters->False],
        0.0078084039313789065`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.066\"\>",
         ShowStringCharacters->False],
        0.06563016949620101,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0063\"\>",
         ShowStringCharacters->False],
        0.006302526433165117,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0058\"\>",
         ShowStringCharacters->False],
        0.005790630108443402,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.18\"\>",
         ShowStringCharacters->False],
        -0.1831669820146603,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.18\"\>",
         ShowStringCharacters->False],
        -0.18209032024133776`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.27\"\>",
         ShowStringCharacters->False],
        -0.26637881175761957`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.11\"\>",
         ShowStringCharacters->False],
        -0.11310425815105735`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.27\"\>",
         ShowStringCharacters->False],
        -0.27134262721709757`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.24\"\>",
         ShowStringCharacters->False],
        -0.24006560163905394`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.21\"\>",
         ShowStringCharacters->False],
        -0.20965741900993295`,
        AutoDelete->True]},
      {
       RowBox[{"CHe", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False]}], "]"}], 
       InterpretationBox[
        StyleBox["\<\"-0.25\"\>",
         ShowStringCharacters->False],
        -0.2454764956790936,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.076\"\>",
         ShowStringCharacters->False],
        -0.07643507838082843,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.048\"\>",
         ShowStringCharacters->False],
        -0.0482667463349579,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.029\"\>",
         ShowStringCharacters->False],
        0.029038485035577596`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.074\"\>",
         ShowStringCharacters->False],
        0.0744886688416224,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.17\"\>",
         ShowStringCharacters->False],
        0.17458920495173935`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"1.\"\>",
         ShowStringCharacters->False],
        1.0000000000000002`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.17\"\>",
         ShowStringCharacters->False],
        0.16889657773773883`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.11\"\>",
         ShowStringCharacters->False],
        -0.11332941917824949`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.58\"\>",
         ShowStringCharacters->False],
        0.5816951886601168,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.091\"\>",
         ShowStringCharacters->False],
        -0.0914171722210624,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.29\"\>",
         ShowStringCharacters->False],
        0.2865426782860167,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.29\"\>",
         ShowStringCharacters->False],
        0.2899552745285778,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.27\"\>",
         ShowStringCharacters->False],
        0.27194426663604926`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.077\"\>",
         ShowStringCharacters->False],
        -0.0773124171599774,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.15\"\>",
         ShowStringCharacters->False],
        0.1493295827338836,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.25\"\>",
         ShowStringCharacters->False],
        0.24695245181376516`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.09\"\>",
         ShowStringCharacters->False],
        -0.08987355100334803,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.19\"\>",
         ShowStringCharacters->False],
        -0.19076099928231513`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.052\"\>",
         ShowStringCharacters->False],
        -0.051517973858515406`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.055\"\>",
         ShowStringCharacters->False],
        -0.05451660394650542,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.1\"\>",
         ShowStringCharacters->False],
        0.10280687042875893`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.021\"\>",
         ShowStringCharacters->False],
        0.020705869250199366`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0017\"\>",
         ShowStringCharacters->False],
        0.0017240103379730818`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0017\"\>",
         ShowStringCharacters->False],
        0.0016510955623254167`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.016\"\>",
         ShowStringCharacters->False],
        -0.015888289186189973`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.021\"\>",
         ShowStringCharacters->False],
        -0.02065432021815157,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0025\"\>",
         ShowStringCharacters->False],
        0.002457146125873323,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.021\"\>",
         ShowStringCharacters->False],
        0.02064050130941514,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.002\"\>",
         ShowStringCharacters->False],
        0.0019832799791011596`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0015\"\>",
         ShowStringCharacters->False],
        0.001450644054509994,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.16\"\>",
         ShowStringCharacters->False],
        0.163460213240918,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.065\"\>",
         ShowStringCharacters->False],
        -0.06464474503015095,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.088\"\>",
         ShowStringCharacters->False],
        -0.0877462575048069,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.038\"\>",
         ShowStringCharacters->False],
        -0.03849492033268652,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.089\"\>",
         ShowStringCharacters->False],
        -0.0890899368594722,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.084\"\>",
         ShowStringCharacters->False],
        -0.08418575550257061,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.071\"\>",
         ShowStringCharacters->False],
        -0.07072006306741639,
        AutoDelete->True]},
      {
       RowBox[{"CHe", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"3\"\>",
           ShowStringCharacters->False],
          3,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"3\"\>",
           ShowStringCharacters->False],
          3,
          Editable->False]}], "]"}], 
       InterpretationBox[
        StyleBox["\<\"-0.5\"\>",
         ShowStringCharacters->False],
        -0.5012502838080035,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.13\"\>",
         ShowStringCharacters->False],
        -0.1297777240907651,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.12\"\>",
         ShowStringCharacters->False],
        -0.11899196786731434`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.041\"\>",
         ShowStringCharacters->False],
        0.041489779702548725`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.023\"\>",
         ShowStringCharacters->False],
        0.02336397459278945,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.42\"\>",
         ShowStringCharacters->False],
        0.42417860084920767`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.17\"\>",
         ShowStringCharacters->False],
        0.16889657773737368`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"1.\"\>",
         ShowStringCharacters->False],
        0.9999999999999999,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.025\"\>",
         ShowStringCharacters->False],
        0.025056630874432138`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0027\"\>",
         ShowStringCharacters->False],
        0.0026544685033025664`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.081\"\>",
         ShowStringCharacters->False],
        0.08053411137081484,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.51\"\>",
         ShowStringCharacters->False],
        0.5088911412444295,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.51\"\>",
         ShowStringCharacters->False],
        0.5141676724872487,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.48\"\>",
         ShowStringCharacters->False],
        0.4807570562654261,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.14\"\>",
         ShowStringCharacters->False],
        -0.1415028918930656,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.23\"\>",
         ShowStringCharacters->False],
        0.23332810468559212`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.45\"\>",
         ShowStringCharacters->False],
        0.4520139658896358,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.19\"\>",
         ShowStringCharacters->False],
        -0.19361116032719294`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.36\"\>",
         ShowStringCharacters->False],
        -0.36021038312630393`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.12\"\>",
         ShowStringCharacters->False],
        -0.11980483236715353`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.052\"\>",
         ShowStringCharacters->False],
        -0.05162386704544645,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.21\"\>",
         ShowStringCharacters->False],
        0.20857551441533548`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.042\"\>",
         ShowStringCharacters->False],
        0.0420082559903232,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0035\"\>",
         ShowStringCharacters->False],
        0.0034976842040037575`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0033\"\>",
         ShowStringCharacters->False],
        0.003349859568355835,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.032\"\>",
         ShowStringCharacters->False],
        -0.032237457159330345`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.042\"\>",
         ShowStringCharacters->False],
        -0.041915399589954584`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.005\"\>",
         ShowStringCharacters->False],
        0.004985083855758431,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.042\"\>",
         ShowStringCharacters->False],
        0.041887371564208284`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.004\"\>",
         ShowStringCharacters->False],
        0.004023696405719455,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0033\"\>",
         ShowStringCharacters->False],
        0.0033061106502384153`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.068\"\>",
         ShowStringCharacters->False],
        0.06841544535709802,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.12\"\>",
         ShowStringCharacters->False],
        -0.12261693153839345`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.17\"\>",
         ShowStringCharacters->False],
        -0.1729180022229947,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.074\"\>",
         ShowStringCharacters->False],
        -0.07403784425653852,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.18\"\>",
         ShowStringCharacters->False],
        -0.17616905801490124`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.16\"\>",
         ShowStringCharacters->False],
        -0.16058574802771614`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.14\"\>",
         ShowStringCharacters->False],
        -0.1371408107677168,
        AutoDelete->True]},
      {
       RowBox[{"CHl1", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False]}], "]"}], 
       InterpretationBox[
        StyleBox["\<\"-0.19\"\>",
         ShowStringCharacters->False],
        -0.1908412970476017,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.019\"\>",
         ShowStringCharacters->False],
        0.019289678865806834`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.085\"\>",
         ShowStringCharacters->False],
        -0.08511106149494439,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.017\"\>",
         ShowStringCharacters->False],
        -0.01711718054210462,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.063\"\>",
         ShowStringCharacters->False],
        -0.06292480133464277,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.3\"\>",
         ShowStringCharacters->False],
        0.29620407301426205`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.11\"\>",
         ShowStringCharacters->False],
        -0.11332941917935832`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.025\"\>",
         ShowStringCharacters->False],
        0.02505663087247371,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"1.\"\>",
         ShowStringCharacters->False],
        0.9999999999999998,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.32\"\>",
         ShowStringCharacters->False],
        0.31932163074259484`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.59\"\>",
         ShowStringCharacters->False],
        -0.5922259379485769,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.14\"\>",
         ShowStringCharacters->False],
        -0.14006702130645834`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.023\"\>",
         ShowStringCharacters->False],
        0.022603611149235744`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.47\"\>",
         ShowStringCharacters->False],
        0.4659716981627639,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0081\"\>",
         ShowStringCharacters->False],
        0.008090020592076128,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.098\"\>",
         ShowStringCharacters->False],
        -0.09828723378327947,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.17\"\>",
         ShowStringCharacters->False],
        0.16553561446763632`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.1\"\>",
         ShowStringCharacters->False],
        -0.10182700504989921`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.13\"\>",
         ShowStringCharacters->False],
        -0.13410604677970267`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.065\"\>",
         ShowStringCharacters->False],
        -0.06544512172261971,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.014\"\>",
         ShowStringCharacters->False],
        0.01441910395705201,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.13\"\>",
         ShowStringCharacters->False],
        0.1299775010966576,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.026\"\>",
         ShowStringCharacters->False],
        0.026178183696909635`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0022\"\>",
         ShowStringCharacters->False],
        0.002180912735319219,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0021\"\>",
         ShowStringCharacters->False],
        0.0020509977908222477`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0012\"\>",
         ShowStringCharacters->False],
        -0.0011548936167182517`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.022\"\>",
         ShowStringCharacters->False],
        -0.021920195215953422`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0031\"\>",
         ShowStringCharacters->False],
        0.0031052716334628123`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.022\"\>",
         ShowStringCharacters->False],
        0.02189989877487425,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0025\"\>",
         ShowStringCharacters->False],
        0.0025074366714686633`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.13\"\>",
         ShowStringCharacters->False],
        -0.12796508777417756`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.85\"\>",
         ShowStringCharacters->False],
        -0.8529529564398239,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.086\"\>",
         ShowStringCharacters->False],
        0.08619238838860742,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.19\"\>",
         ShowStringCharacters->False],
        -0.18651347826499254`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.16\"\>",
         ShowStringCharacters->False],
        -0.15690882727633734`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.087\"\>",
         ShowStringCharacters->False],
        0.08732021024561393,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.00085\"\>",
         ShowStringCharacters->False],
        0.0008471795355465558,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.064\"\>",
         ShowStringCharacters->False],
        -0.06442143719518142,
        AutoDelete->True]},
      {
       RowBox[{"CHl1", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False]}], "]"}], 
       InterpretationBox[
        StyleBox["\<\"-0.18\"\>",
         ShowStringCharacters->False],
        -0.17513318903451744`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0046\"\>",
         ShowStringCharacters->False],
        -0.00458526612249977,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.077\"\>",
         ShowStringCharacters->False],
        -0.07715829149838588,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.022\"\>",
         ShowStringCharacters->False],
        -0.022227665567325756`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.061\"\>",
         ShowStringCharacters->False],
        0.060803062680381464`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.22\"\>",
         ShowStringCharacters->False],
        0.21878188013968786`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.58\"\>",
         ShowStringCharacters->False],
        0.5816951886593137,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0027\"\>",
         ShowStringCharacters->False],
        0.002654468501942951,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.32\"\>",
         ShowStringCharacters->False],
        0.3193216307428907,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"1.\"\>",
         ShowStringCharacters->False],
        1.,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.38\"\>",
         ShowStringCharacters->False],
        -0.37825132071580914`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.052\"\>",
         ShowStringCharacters->False],
        0.05198373066817575,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.031\"\>",
         ShowStringCharacters->False],
        -0.03149400424496357,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.36\"\>",
         ShowStringCharacters->False],
        0.3553877037312873,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.026\"\>",
         ShowStringCharacters->False],
        -0.02643119221804502,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.014\"\>",
         ShowStringCharacters->False],
        -0.013680929776262942`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.21\"\>",
         ShowStringCharacters->False],
        0.20874351065628777`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.085\"\>",
         ShowStringCharacters->False],
        -0.08510744929647238,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.15\"\>",
         ShowStringCharacters->False],
        -0.1501609615554276,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.068\"\>",
         ShowStringCharacters->False],
        -0.06809595657645735,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.022\"\>",
         ShowStringCharacters->False],
        -0.022314143083378233`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.077\"\>",
         ShowStringCharacters->False],
        0.07663089432075228,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.015\"\>",
         ShowStringCharacters->False],
        0.015433883673221184`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0013\"\>",
         ShowStringCharacters->False],
        0.0012844356702757386`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0012\"\>",
         ShowStringCharacters->False],
        0.0012485067225392525`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.021\"\>",
         ShowStringCharacters->False],
        -0.021091903505231796`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.017\"\>",
         ShowStringCharacters->False],
        -0.017442519955534034`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0018\"\>",
         ShowStringCharacters->False],
        0.0018321436053808763`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.017\"\>",
         ShowStringCharacters->False],
        0.017433598948178863`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0015\"\>",
         ShowStringCharacters->False],
        0.0014783109261352055`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.064\"\>",
         ShowStringCharacters->False],
        0.06445317315718925,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.56\"\>",
         ShowStringCharacters->False],
        -0.5553904136862329,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.081\"\>",
         ShowStringCharacters->False],
        -0.08052361743543544,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.039\"\>",
         ShowStringCharacters->False],
        0.03856621646572542,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.055\"\>",
         ShowStringCharacters->False],
        0.0549752882802186,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.1\"\>",
         ShowStringCharacters->False],
        -0.1001852105816663,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.048\"\>",
         ShowStringCharacters->False],
        -0.04812459616607715,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0091\"\>",
         ShowStringCharacters->False],
        -0.009074998717844363,
        AutoDelete->True]},
      {
       RowBox[{"CHl1", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"3\"\>",
           ShowStringCharacters->False],
          3,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"3\"\>",
           ShowStringCharacters->False],
          3,
          Editable->False]}], "]"}], 
       InterpretationBox[
        StyleBox["\<\"-0.069\"\>",
         ShowStringCharacters->False],
        -0.06865195520815429,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.063\"\>",
         ShowStringCharacters->False],
        -0.06308270951643055,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.043\"\>",
         ShowStringCharacters->False],
        -0.04303304465264541,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0047\"\>",
         ShowStringCharacters->False],
        -0.004699912502464207,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.011\"\>",
         ShowStringCharacters->False],
        0.010851326498745423`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.14\"\>",
         ShowStringCharacters->False],
        0.141201769036977,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.091\"\>",
         ShowStringCharacters->False],
        -0.09141717222066272,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.081\"\>",
         ShowStringCharacters->False],
        0.08053411137182412,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.59\"\>",
         ShowStringCharacters->False],
        -0.5922259379476112,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.38\"\>",
         ShowStringCharacters->False],
        -0.3782513207149703,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"1.\"\>",
         ShowStringCharacters->False],
        1.,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.25\"\>",
         ShowStringCharacters->False],
        0.2527734410288563,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.22\"\>",
         ShowStringCharacters->False],
        0.2170668246922186,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.38\"\>",
         ShowStringCharacters->False],
        -0.37917450240244077`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.082\"\>",
         ShowStringCharacters->False],
        -0.0819804350499931,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.1\"\>",
         ShowStringCharacters->False],
        0.1030053132311081,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.087\"\>",
         ShowStringCharacters->False],
        0.08732455655732645,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.045\"\>",
         ShowStringCharacters->False],
        -0.04510099034181901,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.064\"\>",
         ShowStringCharacters->False],
        -0.06390975827922721,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.048\"\>",
         ShowStringCharacters->False],
        -0.04816845915069127,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0016\"\>",
         ShowStringCharacters->False],
        -0.0015834294776478869`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.011\"\>",
         ShowStringCharacters->False],
        -0.010922899508015229`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0022\"\>",
         ShowStringCharacters->False],
        -0.0021999320284304094`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.00018\"\>",
         ShowStringCharacters->False],
        -0.0001834790817334846,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.00017\"\>",
         ShowStringCharacters->False],
        -0.0001665387766490993,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0029\"\>",
         ShowStringCharacters->False],
        -0.0029486934932106525`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0012\"\>",
         ShowStringCharacters->False],
        0.0011728185852122725`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.00026\"\>",
         ShowStringCharacters->False],
        -0.0002607544858937566,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0012\"\>",
         ShowStringCharacters->False],
        -0.001170661933144722,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.00021\"\>",
         ShowStringCharacters->False],
        -0.00021071686742428846`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.031\"\>",
         ShowStringCharacters->False],
        0.03147319354129298,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.58\"\>",
         ShowStringCharacters->False],
        0.5802145670398509,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.055\"\>",
         ShowStringCharacters->False],
        -0.055281862794812536`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.019\"\>",
         ShowStringCharacters->False],
        -0.019108335745250723`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.018\"\>",
         ShowStringCharacters->False],
        0.01797408077643118,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.085\"\>",
         ShowStringCharacters->False],
        -0.08543073436873212,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.05\"\>",
         ShowStringCharacters->False],
        -0.050015321496882634`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.028\"\>",
         ShowStringCharacters->False],
        -0.028254812406288927`,
        AutoDelete->True]},
      {
       RowBox[{"CHl3", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False]}], "]"}], 
       InterpretationBox[
        StyleBox["\<\"-0.94\"\>",
         ShowStringCharacters->False],
        -0.9401388805354971,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.25\"\>",
         ShowStringCharacters->False],
        -0.2519979038066479,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.24\"\>",
         ShowStringCharacters->False],
        -0.24240391659723412`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.061\"\>",
         ShowStringCharacters->False],
        0.06062348851667899,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.014\"\>",
         ShowStringCharacters->False],
        0.0137011515832878,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.72\"\>",
         ShowStringCharacters->False],
        0.718564086776867,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.29\"\>",
         ShowStringCharacters->False],
        0.286542678285468,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.51\"\>",
         ShowStringCharacters->False],
        0.5088911412447391,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.14\"\>",
         ShowStringCharacters->False],
        -0.14006702130242515`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.052\"\>",
         ShowStringCharacters->False],
        0.051983730670925585`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.25\"\>",
         ShowStringCharacters->False],
        0.2527734410268912,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"1.\"\>",
         ShowStringCharacters->False],
        1.0000000000000002`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.96\"\>",
         ShowStringCharacters->False],
        0.9551786218466815,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.74\"\>",
         ShowStringCharacters->False],
        0.7438224645149892,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.29\"\>",
         ShowStringCharacters->False],
        -0.2861999852155581,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.45\"\>",
         ShowStringCharacters->False],
        0.445356621322946,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.85\"\>",
         ShowStringCharacters->False],
        0.8503967698897216,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.37\"\>",
         ShowStringCharacters->False],
        -0.37124446404553496`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.67\"\>",
         ShowStringCharacters->False],
        -0.6724265882372773,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.24\"\>",
         ShowStringCharacters->False],
        -0.24308997277026814`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.068\"\>",
         ShowStringCharacters->False],
        -0.06765761428565105,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.37\"\>",
         ShowStringCharacters->False],
        0.3699598108240999,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.075\"\>",
         ShowStringCharacters->False],
        0.0745119410868704,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0062\"\>",
         ShowStringCharacters->False],
        0.006203577628889687,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.006\"\>",
         ShowStringCharacters->False],
        0.005953966587716536,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.063\"\>",
         ShowStringCharacters->False],
        -0.06347827518393034,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.076\"\>",
         ShowStringCharacters->False],
        -0.07574658052072754,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0088\"\>",
         ShowStringCharacters->False],
        0.008842691938737433,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.076\"\>",
         ShowStringCharacters->False],
        0.07569780890306461,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0071\"\>",
         ShowStringCharacters->False],
        0.00713701226759937,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.049\"\>",
         ShowStringCharacters->False],
        0.049184369227617,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.23\"\>",
         ShowStringCharacters->False],
        0.22888720241811436`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.26\"\>",
         ShowStringCharacters->False],
        -0.2624150817508089,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.28\"\>",
         ShowStringCharacters->False],
        -0.2842307354295102,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.088\"\>",
         ShowStringCharacters->False],
        -0.08826743538183994,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.38\"\>",
         ShowStringCharacters->False],
        -0.3823886017851701,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.31\"\>",
         ShowStringCharacters->False],
        -0.31035613863344147`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.25\"\>",
         ShowStringCharacters->False],
        -0.24569371415525024`,
        AutoDelete->True]},
      {
       RowBox[{"CHl3", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False]}], "]"}], 
       InterpretationBox[
        StyleBox["\<\"-0.95\"\>",
         ShowStringCharacters->False],
        -0.9488941996215771,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.25\"\>",
         ShowStringCharacters->False],
        -0.2512154166944971,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.25\"\>",
         ShowStringCharacters->False],
        -0.24615679255519063`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.064\"\>",
         ShowStringCharacters->False],
        0.0637290620947783,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.013\"\>",
         ShowStringCharacters->False],
        0.013244882196108476`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.73\"\>",
         ShowStringCharacters->False],
        0.7252757707612304,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.29\"\>",
         ShowStringCharacters->False],
        0.28995527452759234`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.51\"\>",
         ShowStringCharacters->False],
        0.5141676724866958,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.023\"\>",
         ShowStringCharacters->False],
        0.022603611152750756`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.031\"\>",
         ShowStringCharacters->False],
        -0.03149400424251412,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.22\"\>",
         ShowStringCharacters->False],
        0.2170668246902745,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.96\"\>",
         ShowStringCharacters->False],
        0.9551786218451002,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"1.\"\>",
         ShowStringCharacters->False],
        1.0000000000000002`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.77\"\>",
         ShowStringCharacters->False],
        0.7692549104926331,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.28\"\>",
         ShowStringCharacters->False],
        -0.28179839795563477`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.43\"\>",
         ShowStringCharacters->False],
        0.4304230212020466,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.86\"\>",
         ShowStringCharacters->False],
        0.8580538172642427,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.38\"\>",
         ShowStringCharacters->False],
        -0.37921389474095507`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.68\"\>",
         ShowStringCharacters->False],
        -0.677775590162814,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.24\"\>",
         ShowStringCharacters->False],
        -0.24395628797347196`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.069\"\>",
         ShowStringCharacters->False],
        -0.06851607658259384,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.39\"\>",
         ShowStringCharacters->False],
        0.38843755216215414`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.078\"\>",
         ShowStringCharacters->False],
        0.07823345982281892,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0065\"\>",
         ShowStringCharacters->False],
        0.0065141225494286725`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0062\"\>",
         ShowStringCharacters->False],
        0.0062310329243228674`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.056\"\>",
         ShowStringCharacters->False],
        -0.05613821802740802,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.077\"\>",
         ShowStringCharacters->False],
        -0.0771947796402182,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0093\"\>",
         ShowStringCharacters->False],
        0.009283635857943014,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.077\"\>",
         ShowStringCharacters->False],
        0.07714199866525297,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0075\"\>",
         ShowStringCharacters->False],
        0.00749347191946885,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.021\"\>",
         ShowStringCharacters->False],
        -0.02064438812828944,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.2\"\>",
         ShowStringCharacters->False],
        0.19771672913645252`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.21\"\>",
         ShowStringCharacters->False],
        -0.20507502764423538`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.37\"\>",
         ShowStringCharacters->False],
        -0.37009261047346437`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.17\"\>",
         ShowStringCharacters->False],
        -0.16608819865704105`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.32\"\>",
         ShowStringCharacters->False],
        -0.31884285958436054`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.3\"\>",
         ShowStringCharacters->False],
        -0.29683957829867125`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.27\"\>",
         ShowStringCharacters->False],
        -0.2685907395647549,
        AutoDelete->True]},
      {
       RowBox[{"CHl3", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"3\"\>",
           ShowStringCharacters->False],
          3,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"3\"\>",
           ShowStringCharacters->False],
          3,
          Editable->False]}], "]"}], 
       InterpretationBox[
        StyleBox["\<\"-0.89\"\>",
         ShowStringCharacters->False],
        -0.8852541932974624,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.19\"\>",
         ShowStringCharacters->False],
        -0.1929016261647942,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.23\"\>",
         ShowStringCharacters->False],
        -0.23230995644213231`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.049\"\>",
         ShowStringCharacters->False],
        0.048560357437837334`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.012\"\>",
         ShowStringCharacters->False],
        0.011610523292525475`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.68\"\>",
         ShowStringCharacters->False],
        0.6759415132507229,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.27\"\>",
         ShowStringCharacters->False],
        0.2719442666345635,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.48\"\>",
         ShowStringCharacters->False],
        0.48075705626371723`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.47\"\>",
         ShowStringCharacters->False],
        0.4659716981654446,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.36\"\>",
         ShowStringCharacters->False],
        0.355387703733017,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.38\"\>",
         ShowStringCharacters->False],
        -0.3791745024045295,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.74\"\>",
         ShowStringCharacters->False],
        0.7438224645111944,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.77\"\>",
         ShowStringCharacters->False],
        0.7692549104903595,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"1.\"\>",
         ShowStringCharacters->False],
        1.,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.22\"\>",
         ShowStringCharacters->False],
        -0.22088126962505594`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.32\"\>",
         ShowStringCharacters->False],
        0.3210827198415964,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.8\"\>",
         ShowStringCharacters->False],
        0.8000177358624575,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.35\"\>",
         ShowStringCharacters->False],
        -0.35235413416060934`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.63\"\>",
         ShowStringCharacters->False],
        -0.6305108272856561,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.22\"\>",
         ShowStringCharacters->False],
        -0.22357752193331032`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.061\"\>",
         ShowStringCharacters->False],
        -0.06088120343782667,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.38\"\>",
         ShowStringCharacters->False],
        0.38305072956824365`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.077\"\>",
         ShowStringCharacters->False],
        0.07714852410974249,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0064\"\>",
         ShowStringCharacters->False],
        0.006423675324331002,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0061\"\>",
         ShowStringCharacters->False],
        0.006147774307238686,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.057\"\>",
         ShowStringCharacters->False],
        -0.056987731381566785`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.076\"\>",
         ShowStringCharacters->False],
        -0.07648682969187016,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0092\"\>",
         ShowStringCharacters->False],
        0.009155000531919354,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.076\"\>",
         ShowStringCharacters->False],
        0.07643502500735759,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0074\"\>",
         ShowStringCharacters->False],
        0.007389552892732383,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0091\"\>",
         ShowStringCharacters->False],
        -0.009133476289122366,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.35\"\>",
         ShowStringCharacters->False],
        -0.3536217872171912,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.19\"\>",
         ShowStringCharacters->False],
        -0.1866974666795065,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.31\"\>",
         ShowStringCharacters->False],
        -0.30726141005407276`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.14\"\>",
         ShowStringCharacters->False],
        -0.13617296365804576`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.28\"\>",
         ShowStringCharacters->False],
        -0.28214764740487913`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.26\"\>",
         ShowStringCharacters->False],
        -0.25895876273523716`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.23\"\>",
         ShowStringCharacters->False],
        -0.22981249953799754`,
        AutoDelete->True]},
      {
       RowBox[{"CHqD", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False]}], "]"}], 
       InterpretationBox[
        StyleBox["\<\"0.28\"\>",
         ShowStringCharacters->False],
        0.2814340690595764,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.49\"\>",
         ShowStringCharacters->False],
        0.48663481913536744`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.64\"\>",
         ShowStringCharacters->False],
        0.6386699481046965,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.27\"\>",
         ShowStringCharacters->False],
        -0.2667583507914221,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0068\"\>",
         ShowStringCharacters->False],
        -0.006822315696787623,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.22\"\>",
         ShowStringCharacters->False],
        -0.221733047659453,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.077\"\>",
         ShowStringCharacters->False],
        -0.07731241715599277,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.14\"\>",
         ShowStringCharacters->False],
        -0.1415028918889293,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0081\"\>",
         ShowStringCharacters->False],
        0.008090020581513455,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.026\"\>",
         ShowStringCharacters->False],
        -0.026431192224863023`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.082\"\>",
         ShowStringCharacters->False],
        -0.08198043504173216,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.29\"\>",
         ShowStringCharacters->False],
        -0.2861999852063073,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.28\"\>",
         ShowStringCharacters->False],
        -0.28179839794800143`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.22\"\>",
         ShowStringCharacters->False],
        -0.22088126962550267`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"1.\"\>",
         ShowStringCharacters->False],
        1.,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.22\"\>",
         ShowStringCharacters->False],
        -0.2191382313743913,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.26\"\>",
         ShowStringCharacters->False],
        -0.2602717873930453,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.92\"\>",
         ShowStringCharacters->False],
        0.9194846893808167,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.17\"\>",
         ShowStringCharacters->False],
        0.16793181929283343`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.52\"\>",
         ShowStringCharacters->False],
        0.523109489105753,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.096\"\>",
         ShowStringCharacters->False],
        0.09597638909345846,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.36\"\>",
         ShowStringCharacters->False],
        -0.35656709984459034`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.072\"\>",
         ShowStringCharacters->False],
        -0.07181457534024688,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.006\"\>",
         ShowStringCharacters->False],
        -0.005979371223163002,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0057\"\>",
         ShowStringCharacters->False],
        -0.005727839483110491,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.055\"\>",
         ShowStringCharacters->False],
        0.05526600803600298,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.072\"\>",
         ShowStringCharacters->False],
        0.07178692209158657,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0085\"\>",
         ShowStringCharacters->False],
        -0.008522211971751273,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.072\"\>",
         ShowStringCharacters->False],
        -0.07173909553931505,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0069\"\>",
         ShowStringCharacters->False],
        -0.006878647861010694,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0097\"\>",
         ShowStringCharacters->False],
        -0.009710068803450602,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.039\"\>",
         ShowStringCharacters->False],
        -0.038950917434082896`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.041\"\>",
         ShowStringCharacters->False],
        -0.040709967899385795`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.11\"\>",
         ShowStringCharacters->False],
        -0.11241159935976534`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.044\"\>",
         ShowStringCharacters->False],
        -0.043849823489141446`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.093\"\>",
         ShowStringCharacters->False],
        -0.09339041032997292,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.071\"\>",
         ShowStringCharacters->False],
        -0.07060686165715215,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.071\"\>",
         ShowStringCharacters->False],
        -0.070727356223273,
        AutoDelete->True]},
      {
       RowBox[{"CHqD", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False]}], "]"}], 
       InterpretationBox[
        StyleBox["\<\"-0.4\"\>",
         ShowStringCharacters->False],
        -0.4022560280311196,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.35\"\>",
         ShowStringCharacters->False],
        -0.34512884235723634`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.22\"\>",
         ShowStringCharacters->False],
        0.21745440461411847`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.24\"\>",
         ShowStringCharacters->False],
        0.24137789810714969`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.017\"\>",
         ShowStringCharacters->False],
        -0.01734824844660077,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.29\"\>",
         ShowStringCharacters->False],
        0.29206262747991496`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.15\"\>",
         ShowStringCharacters->False],
        0.14932958273384955`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.23\"\>",
         ShowStringCharacters->False],
        0.23332810468663842`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.098\"\>",
         ShowStringCharacters->False],
        -0.09828723378076883,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.014\"\>",
         ShowStringCharacters->False],
        -0.013680929774425026`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.1\"\>",
         ShowStringCharacters->False],
        0.10300531323045121`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.45\"\>",
         ShowStringCharacters->False],
        0.44535662132419634`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.43\"\>",
         ShowStringCharacters->False],
        0.4304230212060465,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.32\"\>",
         ShowStringCharacters->False],
        0.32108271984661846`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.22\"\>",
         ShowStringCharacters->False],
        -0.21913823137985014`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"1.\"\>",
         ShowStringCharacters->False],
        1.,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.35\"\>",
         ShowStringCharacters->False],
        0.3541642238661202,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0055\"\>",
         ShowStringCharacters->False],
        -0.005485983360853384,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.15\"\>",
         ShowStringCharacters->False],
        -0.14565453075604964`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.16\"\>",
         ShowStringCharacters->False],
        0.15543109848026945`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0022\"\>",
         ShowStringCharacters->False],
        0.0021897929995174396`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.7\"\>",
         ShowStringCharacters->False],
        0.7048537901592444,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.14\"\>",
         ShowStringCharacters->False],
        0.14196143060987043`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.012\"\>",
         ShowStringCharacters->False],
        0.011819906033779585`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.011\"\>",
         ShowStringCharacters->False],
        0.011322098718023874`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.11\"\>",
         ShowStringCharacters->False],
        -0.1096245376676596,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.14\"\>",
         ShowStringCharacters->False],
        -0.14184175050933415`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.017\"\>",
         ShowStringCharacters->False],
        0.01684649687387238,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.14\"\>",
         ShowStringCharacters->False],
        0.14174716424929906`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.014\"\>",
         ShowStringCharacters->False],
        0.013597555962171388`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.017\"\>",
         ShowStringCharacters->False],
        0.017181918146629727`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.16\"\>",
         ShowStringCharacters->False],
        0.16481736468684083`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.15\"\>",
         ShowStringCharacters->False],
        -0.1483013534743145,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.26\"\>",
         ShowStringCharacters->False],
        0.2561135023037436,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.078\"\>",
         ShowStringCharacters->False],
        -0.07806219091102659,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.22\"\>",
         ShowStringCharacters->False],
        0.22466662826858735`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.073\"\>",
         ShowStringCharacters->False],
        -0.07268521737427935,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0027\"\>",
         ShowStringCharacters->False],
        -0.002670817954516148,
        AutoDelete->True]},
      {
       RowBox[{"CHqD", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"3\"\>",
           ShowStringCharacters->False],
          3,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"3\"\>",
           ShowStringCharacters->False],
          3,
          Editable->False]}], "]"}], 
       InterpretationBox[
        StyleBox["\<\"-0.91\"\>",
         ShowStringCharacters->False],
        -0.9085128023813659,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.22\"\>",
         ShowStringCharacters->False],
        -0.2187676746911529,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.26\"\>",
         ShowStringCharacters->False],
        -0.25744126767483855`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.041\"\>",
         ShowStringCharacters->False],
        0.040664617352718764`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.39\"\>",
         ShowStringCharacters->False],
        0.386716607105576,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.66\"\>",
         ShowStringCharacters->False],
        0.6605916880280257,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.25\"\>",
         ShowStringCharacters->False],
        0.24695245181278477`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.45\"\>",
         ShowStringCharacters->False],
        0.45201396588904347`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.17\"\>",
         ShowStringCharacters->False],
        0.16553561447120782`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.21\"\>",
         ShowStringCharacters->False],
        0.20874351065865068`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.087\"\>",
         ShowStringCharacters->False],
        0.0873245565551754,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.85\"\>",
         ShowStringCharacters->False],
        0.8503967698879848,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.86\"\>",
         ShowStringCharacters->False],
        0.8580538172640646,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.8\"\>",
         ShowStringCharacters->False],
        0.8000177358646184,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.26\"\>",
         ShowStringCharacters->False],
        -0.26027178739738344`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.35\"\>",
         ShowStringCharacters->False],
        0.35416422386363955`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"1.\"\>",
         ShowStringCharacters->False],
        1.,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.37\"\>",
         ShowStringCharacters->False],
        -0.3749731477868132,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.68\"\>",
         ShowStringCharacters->False],
        -0.6799147766044265,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.25\"\>",
         ShowStringCharacters->False],
        -0.24998714067794064`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.12\"\>",
         ShowStringCharacters->False],
        -0.12467551267877972`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.37\"\>",
         ShowStringCharacters->False],
        0.37279209857037604`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.075\"\>",
         ShowStringCharacters->False],
        0.07508237940218876,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0063\"\>",
         ShowStringCharacters->False],
        0.006251496089294921,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.006\"\>",
         ShowStringCharacters->False],
        0.005987289575338464,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.058\"\>",
         ShowStringCharacters->False],
        -0.057687936473525686`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.075\"\>",
         ShowStringCharacters->False],
        -0.07491686594075632,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0089\"\>",
         ShowStringCharacters->False],
        0.008909961998133526,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.075\"\>",
         ShowStringCharacters->False],
        0.0748667710714884,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0072\"\>",
         ShowStringCharacters->False],
        0.0071916506362068285`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0059\"\>",
         ShowStringCharacters->False],
        0.0059230553516881595`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.092\"\>",
         ShowStringCharacters->False],
        -0.0924738300423529,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.21\"\>",
         ShowStringCharacters->False],
        -0.21043253617692884`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.31\"\>",
         ShowStringCharacters->False],
        -0.3135653198591546,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.12\"\>",
         ShowStringCharacters->False],
        -0.12379499556971918`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.32\"\>",
         ShowStringCharacters->False],
        -0.32128285086992986`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.28\"\>",
         ShowStringCharacters->False],
        -0.27953962012164085`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.24\"\>",
         ShowStringCharacters->False],
        -0.23914498080138685`,
        AutoDelete->True]},
      {
       RowBox[{"CHqU", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False]}], "]"}], 
       InterpretationBox[
        StyleBox["\<\"0.4\"\>",
         ShowStringCharacters->False],
        0.40445982450096457`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.41\"\>",
         ShowStringCharacters->False],
        0.40909389179502453`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.7\"\>",
         ShowStringCharacters->False],
        0.6978475394336681,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.29\"\>",
         ShowStringCharacters->False],
        -0.28736963296825246`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0096\"\>",
         ShowStringCharacters->False],
        -0.009618826851843985,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.33\"\>",
         ShowStringCharacters->False],
        -0.3329350923841747,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.09\"\>",
         ShowStringCharacters->False],
        -0.0898735509989484,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.19\"\>",
         ShowStringCharacters->False],
        -0.19361116032188996`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.1\"\>",
         ShowStringCharacters->False],
        -0.10182700505943156`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.085\"\>",
         ShowStringCharacters->False],
        -0.0851074493025304,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.045\"\>",
         ShowStringCharacters->False],
        -0.04510099033364209,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.37\"\>",
         ShowStringCharacters->False],
        -0.37124446403439715`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.38\"\>",
         ShowStringCharacters->False],
        -0.37921389473037415`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.35\"\>",
         ShowStringCharacters->False],
        -0.35235413415795663`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.92\"\>",
         ShowStringCharacters->False],
        0.9194846893790735,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0055\"\>",
         ShowStringCharacters->False],
        -0.0054859833529843135`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.37\"\>",
         ShowStringCharacters->False],
        -0.3749731477802759,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"1.\"\>",
         ShowStringCharacters->False],
        0.9999999999999999,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.26\"\>",
         ShowStringCharacters->False],
        0.2569366439142352,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.55\"\>",
         ShowStringCharacters->False],
        0.5481405137760882,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.11\"\>",
         ShowStringCharacters->False],
        0.10706750585171092`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.089\"\>",
         ShowStringCharacters->False],
        -0.08911928347346955,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.018\"\>",
         ShowStringCharacters->False],
        -0.017949113983603843`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0015\"\>",
         ShowStringCharacters->False],
        -0.001494463852277077,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0014\"\>",
         ShowStringCharacters->False],
        -0.0014316661507104294`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.013\"\>",
         ShowStringCharacters->False],
        0.013478584863775678`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.018\"\>",
         ShowStringCharacters->False],
        0.017949911352998872`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0021\"\>",
         ShowStringCharacters->False],
        -0.0021300183051295284`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.018\"\>",
         ShowStringCharacters->False],
        -0.01793796292736914,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0017\"\>",
         ShowStringCharacters->False],
        -0.0017192283917066278`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0027\"\>",
         ShowStringCharacters->False],
        -0.0026655542141496374`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.058\"\>",
         ShowStringCharacters->False],
        0.058152694888566975`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.031\"\>",
         ShowStringCharacters->False],
        -0.031087478807354206`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.18\"\>",
         ShowStringCharacters->False],
        0.17651496358345914`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.029\"\>",
         ShowStringCharacters->False],
        -0.029213566017115496`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.18\"\>",
         ShowStringCharacters->False],
        0.17726437370236447`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.015\"\>",
         ShowStringCharacters->False],
        0.014991918657505814`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.039\"\>",
         ShowStringCharacters->False],
        0.03877018494549006,
        AutoDelete->True]},
      {
       RowBox[{"CHqU", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False]}], "]"}], 
       InterpretationBox[
        StyleBox["\<\"0.71\"\>",
         ShowStringCharacters->False],
        0.7140013012647178,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.12\"\>",
         ShowStringCharacters->False],
        0.12075352586153598`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.23\"\>",
         ShowStringCharacters->False],
        0.2311467488454784,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.014\"\>",
         ShowStringCharacters->False],
        -0.013564387919631035`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.1\"\>",
         ShowStringCharacters->False],
        -0.10461639796395968`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.56\"\>",
         ShowStringCharacters->False],
        -0.5569480297589148,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.19\"\>",
         ShowStringCharacters->False],
        -0.19076099928203707`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.36\"\>",
         ShowStringCharacters->False],
        -0.3602103831267126,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.13\"\>",
         ShowStringCharacters->False],
        -0.13410604678258936`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.15\"\>",
         ShowStringCharacters->False],
        -0.1501609615572752,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.064\"\>",
         ShowStringCharacters->False],
        -0.06390975827783488,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.67\"\>",
         ShowStringCharacters->False],
        -0.6724265882375137,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.68\"\>",
         ShowStringCharacters->False],
        -0.677775590164391,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.63\"\>",
         ShowStringCharacters->False],
        -0.6305108272887332,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.17\"\>",
         ShowStringCharacters->False],
        0.16793181929753118`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.15\"\>",
         ShowStringCharacters->False],
        -0.14565453075637438`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.68\"\>",
         ShowStringCharacters->False],
        -0.6799147766058815,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.26\"\>",
         ShowStringCharacters->False],
        0.25693664391994236`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"1.\"\>",
         ShowStringCharacters->False],
        1.0000000000000002`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.24\"\>",
         ShowStringCharacters->False],
        0.23959440089306072`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.27\"\>",
         ShowStringCharacters->False],
        0.271352987832886,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.3\"\>",
         ShowStringCharacters->False],
        -0.30488083162949614`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.061\"\>",
         ShowStringCharacters->False],
        -0.06140467665376804,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0051\"\>",
         ShowStringCharacters->False],
        -0.005112666119529531,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0049\"\>",
         ShowStringCharacters->False],
        -0.004896577360620139,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.047\"\>",
         ShowStringCharacters->False],
        0.04723633081781943,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.061\"\>",
         ShowStringCharacters->False],
        0.06126791950486832,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0073\"\>",
         ShowStringCharacters->False],
        -0.007286840372911051,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.061\"\>",
         ShowStringCharacters->False],
        -0.061226949441520795`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0059\"\>",
         ShowStringCharacters->False],
        -0.00588155291692275,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0048\"\>",
         ShowStringCharacters->False],
        -0.004800866120461602,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.061\"\>",
         ShowStringCharacters->False],
        0.06062794535458037,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.17\"\>",
         ShowStringCharacters->False],
        0.17084805546436332`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.25\"\>",
         ShowStringCharacters->False],
        0.24531362939055765`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.1\"\>",
         ShowStringCharacters->False],
        0.10079800727785929`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.25\"\>",
         ShowStringCharacters->False],
        0.2529141176276663,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.22\"\>",
         ShowStringCharacters->False],
        0.22469964053155322`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.19\"\>",
         ShowStringCharacters->False],
        0.19183322894338567`,
        AutoDelete->True]},
      {
       RowBox[{"CHu", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False]}], "]"}], 
       InterpretationBox[
        StyleBox["\<\"0.27\"\>",
         ShowStringCharacters->False],
        0.2658306453693421,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.19\"\>",
         ShowStringCharacters->False],
        0.18774952865048872`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.96\"\>",
         ShowStringCharacters->False],
        0.9607817275509304,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.46\"\>",
         ShowStringCharacters->False],
        -0.45536482089762936`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.02\"\>",
         ShowStringCharacters->False],
        -0.02013661658208099,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.22\"\>",
         ShowStringCharacters->False],
        -0.22400037878703238`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.052\"\>",
         ShowStringCharacters->False],
        -0.05151797385782939,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.12\"\>",
         ShowStringCharacters->False],
        -0.11980483236789313`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.065\"\>",
         ShowStringCharacters->False],
        -0.06544512173067574,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.068\"\>",
         ShowStringCharacters->False],
        -0.06809595658095505,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.048\"\>",
         ShowStringCharacters->False],
        -0.048168459145990654`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.24\"\>",
         ShowStringCharacters->False],
        -0.24308997277044814`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.24\"\>",
         ShowStringCharacters->False],
        -0.2439562879748934,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.22\"\>",
         ShowStringCharacters->False],
        -0.22357752193894276`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.52\"\>",
         ShowStringCharacters->False],
        0.523109489110135,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.16\"\>",
         ShowStringCharacters->False],
        0.15543109847518155`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.25\"\>",
         ShowStringCharacters->False],
        -0.24998714068095457`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.55\"\>",
         ShowStringCharacters->False],
        0.5481405137787376,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.24\"\>",
         ShowStringCharacters->False],
        0.23959440089498926`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"1.\"\>",
         ShowStringCharacters->False],
        1.,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.086\"\>",
         ShowStringCharacters->False],
        0.08587316318313604,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.14\"\>",
         ShowStringCharacters->False],
        -0.14454334745442152`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.029\"\>",
         ShowStringCharacters->False],
        -0.029111825306500916`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0024\"\>",
         ShowStringCharacters->False],
        -0.0024239021051900575`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0023\"\>",
         ShowStringCharacters->False],
        -0.002321525149215699,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.022\"\>",
         ShowStringCharacters->False],
        0.022461579765519997`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.029\"\>",
         ShowStringCharacters->False],
        0.02905479692404153,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0035\"\>",
         ShowStringCharacters->False],
        -0.003454678171524884,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.029\"\>",
         ShowStringCharacters->False],
        -0.02903537836660878,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0028\"\>",
         ShowStringCharacters->False],
        -0.0027884318620279023`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0025\"\>",
         ShowStringCharacters->False],
        -0.0025177930685859576`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.049\"\>",
         ShowStringCharacters->False],
        0.048987348725369764`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0078\"\>",
         ShowStringCharacters->False],
        -0.007812441705070664,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.043\"\>",
         ShowStringCharacters->False],
        0.0425026474792468,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.015\"\>",
         ShowStringCharacters->False],
        -0.01479445569833755,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.053\"\>",
         ShowStringCharacters->False],
        0.052689678776208386`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.002\"\>",
         ShowStringCharacters->False],
        0.0019712748269392916`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0078\"\>",
         ShowStringCharacters->False],
        0.007825205353308634,
        AutoDelete->True]},
      {
       RowBox[{"CHu", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False]}], "]"}], 
       InterpretationBox[
        StyleBox["\<\"0.066\"\>",
         ShowStringCharacters->False],
        0.06562993867239164,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.043\"\>",
         ShowStringCharacters->False],
        0.04282756847985162,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.1\"\>",
         ShowStringCharacters->False],
        0.10191641885491538`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.052\"\>",
         ShowStringCharacters->False],
        0.051873758509961974`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.12\"\>",
         ShowStringCharacters->False],
        -0.12200824785174803`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.012\"\>",
         ShowStringCharacters->False],
        -0.011510341058769231`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.055\"\>",
         ShowStringCharacters->False],
        -0.05451660394608,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.052\"\>",
         ShowStringCharacters->False],
        -0.05162386704496998,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.014\"\>",
         ShowStringCharacters->False],
        0.014419103956012518`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.022\"\>",
         ShowStringCharacters->False],
        -0.022314143084038732`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0016\"\>",
         ShowStringCharacters->False],
        -0.0015834294768194744`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.068\"\>",
         ShowStringCharacters->False],
        -0.06765761428463091,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.069\"\>",
         ShowStringCharacters->False],
        -0.0685160765816661,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.061\"\>",
         ShowStringCharacters->False],
        -0.060881203437712306`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.096\"\>",
         ShowStringCharacters->False],
        0.09597638909367523,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0022\"\>",
         ShowStringCharacters->False],
        0.002189793000399609,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.12\"\>",
         ShowStringCharacters->False],
        -0.12467551267824889`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.11\"\>",
         ShowStringCharacters->False],
        0.1070675058522042,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.27\"\>",
         ShowStringCharacters->False],
        0.2713529878323722,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.086\"\>",
         ShowStringCharacters->False],
        0.08587316318298574,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"1.\"\>",
         ShowStringCharacters->False],
        1.,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.016\"\>",
         ShowStringCharacters->False],
        -0.016086325411752103`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0032\"\>",
         ShowStringCharacters->False],
        -0.0032398744375901002`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.00027\"\>",
         ShowStringCharacters->False],
        -0.00026975760932955445`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.00026\"\>",
         ShowStringCharacters->False],
        -0.0002583660810698814,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0025\"\>",
         ShowStringCharacters->False],
        0.002512250108420184,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0032\"\>",
         ShowStringCharacters->False],
        0.003233757936141806,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.00038\"\>",
         ShowStringCharacters->False],
        -0.00038447350355061015`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0032\"\>",
         ShowStringCharacters->False],
        -0.003231596987172702,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.00031\"\>",
         ShowStringCharacters->False],
        -0.00031032643871370115`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.00029\"\>",
         ShowStringCharacters->False],
        -0.0002873340693255386,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.014\"\>",
         ShowStringCharacters->False],
        -0.013622643593872576`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0019\"\>",
         ShowStringCharacters->False],
        0.0019152055872631553`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.038\"\>",
         ShowStringCharacters->False],
        0.03830788804893323,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0027\"\>",
         ShowStringCharacters->False],
        -0.002658325935512091,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.04\"\>",
         ShowStringCharacters->False],
        0.03959534764421746,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.012\"\>",
         ShowStringCharacters->False],
        0.012226892883975948`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.013\"\>",
         ShowStringCharacters->False],
        0.013159386886936256`,
        AutoDelete->True]},
      {
       RowBox[{"CHud", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False]}], "]"}], 
       InterpretationBox[
        StyleBox["\<\"-0.41\"\>",
         ShowStringCharacters->False],
        -0.411224360865332,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.1\"\>",
         ShowStringCharacters->False],
        -0.10342855282684203`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.071\"\>",
         ShowStringCharacters->False],
        -0.07117747289308496,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.048\"\>",
         ShowStringCharacters->False],
        -0.0477991301390689,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0058\"\>",
         ShowStringCharacters->False],
        0.005843366597967558,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.33\"\>",
         ShowStringCharacters->False],
        0.32670275293744927`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.1\"\>",
         ShowStringCharacters->False],
        0.10280687042897203`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.21\"\>",
         ShowStringCharacters->False],
        0.2085755144160757,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.13\"\>",
         ShowStringCharacters->False],
        0.12997750109926787`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.077\"\>",
         ShowStringCharacters->False],
        0.0766308943228102,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.011\"\>",
         ShowStringCharacters->False],
        -0.010922899509754253`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.37\"\>",
         ShowStringCharacters->False],
        0.3699598108271584,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.39\"\>",
         ShowStringCharacters->False],
        0.38843755216134407`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.38\"\>",
         ShowStringCharacters->False],
        0.3830507295680133,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.36\"\>",
         ShowStringCharacters->False],
        -0.3565670998521866,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.7\"\>",
         ShowStringCharacters->False],
        0.7048537901624441,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.37\"\>",
         ShowStringCharacters->False],
        0.3727920985725446,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.089\"\>",
         ShowStringCharacters->False],
        -0.08911928347877242,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.3\"\>",
         ShowStringCharacters->False],
        -0.304880831633457,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.14\"\>",
         ShowStringCharacters->False],
        -0.14454334747586026`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.016\"\>",
         ShowStringCharacters->False],
        -0.016086325412161394`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"1.\"\>",
         ShowStringCharacters->False],
        1.0000000000000002`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.065\"\>",
         ShowStringCharacters->False],
        -0.06536763250925232,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.016\"\>",
         ShowStringCharacters->False],
        -0.015861428328502573`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0062\"\>",
         ShowStringCharacters->False],
        -0.006192888590826275,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.39\"\>",
         ShowStringCharacters->False],
        -0.3943058755935198,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.065\"\>",
         ShowStringCharacters->False],
        0.06545445331145186,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0087\"\>",
         ShowStringCharacters->False],
        -0.008736261824342449,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.065\"\>",
         ShowStringCharacters->False],
        -0.06541099571585604,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0071\"\>",
         ShowStringCharacters->False],
        -0.007101590227389543,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.012\"\>",
         ShowStringCharacters->False],
        -0.012305355440982388`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.066\"\>",
         ShowStringCharacters->False],
        -0.06559343900361929,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.11\"\>",
         ShowStringCharacters->False],
        -0.11082606222955431`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.41\"\>",
         ShowStringCharacters->False],
        0.40703631280169533`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.097\"\>",
         ShowStringCharacters->False],
        -0.09662162906896461,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.43\"\>",
         ShowStringCharacters->False],
        0.43191247065772354`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0047\"\>",
         ShowStringCharacters->False],
        -0.004650660027966347,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.069\"\>",
         ShowStringCharacters->False],
        0.06917835297365599,
        AutoDelete->True]},
      {
       RowBox[{"CHud", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False]}], "]"}], 
       InterpretationBox[
        StyleBox["\<\"-0.083\"\>",
         ShowStringCharacters->False],
        -0.08282284843624349,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.88\"\>",
         ShowStringCharacters->False],
        -0.8848149142318906,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.014\"\>",
         ShowStringCharacters->False],
        -0.014335534602818669`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0096\"\>",
         ShowStringCharacters->False],
        -0.009627007727705217,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0012\"\>",
         ShowStringCharacters->False],
        0.0011768861781378491`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.066\"\>",
         ShowStringCharacters->False],
        0.06579973164219827,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.021\"\>",
         ShowStringCharacters->False],
        0.020705869248372723`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.042\"\>",
         ShowStringCharacters->False],
        0.04200825598332897,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.026\"\>",
         ShowStringCharacters->False],
        0.026178183695843304`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.015\"\>",
         ShowStringCharacters->False],
        0.015433883671307871`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0022\"\>",
         ShowStringCharacters->False],
        -0.002199932030656505,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.075\"\>",
         ShowStringCharacters->False],
        0.07451194107282391,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.078\"\>",
         ShowStringCharacters->False],
        0.07823345981008671,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.077\"\>",
         ShowStringCharacters->False],
        0.07714852410036627,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.072\"\>",
         ShowStringCharacters->False],
        -0.07181457532583048,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.14\"\>",
         ShowStringCharacters->False],
        0.1419614306019989,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.075\"\>",
         ShowStringCharacters->False],
        0.07508237939387839,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.018\"\>",
         ShowStringCharacters->False],
        -0.017949113965150268`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.061\"\>",
         ShowStringCharacters->False],
        -0.061404676648117135`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.029\"\>",
         ShowStringCharacters->False],
        -0.029111825308224284`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0032\"\>",
         ShowStringCharacters->False],
        -0.0032398744348183313`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.065\"\>",
         ShowStringCharacters->False],
        -0.06536763251687043,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"1.\"\>",
         ShowStringCharacters->False],
        0.9999999999999998,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0011\"\>",
         ShowStringCharacters->False],
        -0.0010961611916491182`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.04\"\>",
         ShowStringCharacters->False],
        -0.04036002509684353,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.94\"\>",
         ShowStringCharacters->False],
        0.9366190330990506,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.99\"\>",
         ShowStringCharacters->False],
        -0.9933015026147728,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0016\"\>",
         ShowStringCharacters->False],
        -0.0015623408927703275`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.99\"\>",
         ShowStringCharacters->False],
        0.9939884818614548,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0013\"\>",
         ShowStringCharacters->False],
        -0.001261027697067474,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0025\"\>",
         ShowStringCharacters->False],
        -0.0024783662895326982`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.013\"\>",
         ShowStringCharacters->False],
        -0.013210879429891088`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.022\"\>",
         ShowStringCharacters->False],
        -0.022320978593466594`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.082\"\>",
         ShowStringCharacters->False],
        0.08197935232241325,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.019\"\>",
         ShowStringCharacters->False],
        -0.01946012755985961,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.087\"\>",
         ShowStringCharacters->False],
        0.08698954730265616,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.00094\"\>",
         ShowStringCharacters->False],
        -0.0009366685706330305,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.014\"\>",
         ShowStringCharacters->False],
        0.013932900776131619`,
        AutoDelete->True]},
      {
       RowBox[{"Cledq", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False]}], "]"}], 
       InterpretationBox[
        StyleBox["\<\"-0.0069\"\>",
         ShowStringCharacters->False],
        -0.006895979973538191,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0017\"\>",
         ShowStringCharacters->False],
        -0.0017344241892244682`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0012\"\>",
         ShowStringCharacters->False],
        -0.0011936046248302795`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0008\"\>",
         ShowStringCharacters->False],
        -0.0008015676722862957,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.000098\"\>",
         ShowStringCharacters->False],
        0.00009799397224942529,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0055\"\>",
         ShowStringCharacters->False],
        0.005478600002869462,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0017\"\>",
         ShowStringCharacters->False],
        0.001724010318523959,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0035\"\>",
         ShowStringCharacters->False],
        0.003497684239438926,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0022\"\>",
         ShowStringCharacters->False],
        0.002180912786717887,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0013\"\>",
         ShowStringCharacters->False],
        0.0012844357060051187`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.00018\"\>",
         ShowStringCharacters->False],
        -0.00018347906861191954`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0062\"\>",
         ShowStringCharacters->False],
        0.006203577616532939,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0065\"\>",
         ShowStringCharacters->False],
        0.006514122762797971,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0064\"\>",
         ShowStringCharacters->False],
        0.006423675562953187,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.006\"\>",
         ShowStringCharacters->False],
        -0.005979371153118424,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.012\"\>",
         ShowStringCharacters->False],
        0.011819905913708129`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0063\"\>",
         ShowStringCharacters->False],
        0.006251496123774949,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0015\"\>",
         ShowStringCharacters->False],
        -0.0014944640163433518`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0051\"\>",
         ShowStringCharacters->False],
        -0.005112665978025653,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0024\"\>",
         ShowStringCharacters->False],
        -0.002423901123761121,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.00027\"\>",
         ShowStringCharacters->False],
        -0.00026975763919896446`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.016\"\>",
         ShowStringCharacters->False],
        -0.01586142830682412,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0011\"\>",
         ShowStringCharacters->False],
        -0.001096161050835945,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"1.\"\>",
         ShowStringCharacters->False],
        0.9999999999999998,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"1.\"\>",
         ShowStringCharacters->False],
        0.9992024093042174,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0012\"\>",
         ShowStringCharacters->False],
        -0.001232855160313639,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0011\"\>",
         ShowStringCharacters->False],
        0.0011011770699819155`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"1.\"\>",
         ShowStringCharacters->False],
        0.9999739004928302,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0011\"\>",
         ShowStringCharacters->False],
        -0.001112705223028279,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.58\"\>",
         ShowStringCharacters->False],
        0.5823249367780492,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.00021\"\>",
         ShowStringCharacters->False],
        -0.00020862641703552014`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0011\"\>",
         ShowStringCharacters->False],
        -0.001100247731425445,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0019\"\>",
         ShowStringCharacters->False],
        -0.001858721521662054,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0068\"\>",
         ShowStringCharacters->False],
        0.006826440173174519,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0016\"\>",
         ShowStringCharacters->False],
        -0.0016199207374512376`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0072\"\>",
         ShowStringCharacters->False],
        0.007242165483379868,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.000078\"\>",
         ShowStringCharacters->False],
        -0.00007793915064533209,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0012\"\>",
         ShowStringCharacters->False],
        0.001160014616555949,
        AutoDelete->True]},
      {
       RowBox[{"Cledq", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False]}], "]"}], 
       InterpretationBox[
        StyleBox["\<\"-0.0066\"\>",
         ShowStringCharacters->False],
        -0.006604587392872292,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.032\"\>",
         ShowStringCharacters->False],
        0.03190255811486472,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0011\"\>",
         ShowStringCharacters->False],
        -0.0011431054413199426`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.00077\"\>",
         ShowStringCharacters->False],
        -0.0007675153787087794,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.000094\"\>",
         ShowStringCharacters->False],
        0.00009372583387384132,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0052\"\>",
         ShowStringCharacters->False],
        0.005247232456187632,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0017\"\>",
         ShowStringCharacters->False],
        0.0016510955429632848`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0033\"\>",
         ShowStringCharacters->False],
        0.003349859604043129,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0021\"\>",
         ShowStringCharacters->False],
        0.0020509978422450443`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0012\"\>",
         ShowStringCharacters->False],
        0.0012485067583317196`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.00017\"\>",
         ShowStringCharacters->False],
        -0.00016653876346325918`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.006\"\>",
         ShowStringCharacters->False],
        0.005953966575937863,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0062\"\>",
         ShowStringCharacters->False],
        0.006231033138027513,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0061\"\>",
         ShowStringCharacters->False],
        0.006147774546051594,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0057\"\>",
         ShowStringCharacters->False],
        -0.00572783941373323,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.011\"\>",
         ShowStringCharacters->False],
        0.011322098598371834`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.006\"\>",
         ShowStringCharacters->False],
        0.0059872896101333005`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0014\"\>",
         ShowStringCharacters->False],
        -0.0014316663154120093`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0049\"\>",
         ShowStringCharacters->False],
        -0.0048965772194679395`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0023\"\>",
         ShowStringCharacters->False],
        -0.0023215241685860394`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.00026\"\>",
         ShowStringCharacters->False],
        -0.00025836611102814897`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0062\"\>",
         ShowStringCharacters->False],
        -0.0061928885688867785`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.04\"\>",
         ShowStringCharacters->False],
        -0.040360024956073555`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"1.\"\>",
         ShowStringCharacters->False],
        0.9992024093102359,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"1.\"\>",
         ShowStringCharacters->False],
        0.9999999999999998,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.04\"\>",
         ShowStringCharacters->False],
        -0.040405536955156834`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.04\"\>",
         ShowStringCharacters->False],
        0.040157813777966546`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"1.\"\>",
         ShowStringCharacters->False],
        0.9992458262328797,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.04\"\>",
         ShowStringCharacters->False],
        -0.040144224466811304`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.58\"\>",
         ShowStringCharacters->False],
        0.5819268675375101,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.00021\"\>",
         ShowStringCharacters->False],
        -0.00021068286089003652`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.001\"\>",
         ShowStringCharacters->False],
        -0.0010452432722485203`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0018\"\>",
         ShowStringCharacters->False],
        -0.0017732030925935811`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0065\"\>",
         ShowStringCharacters->False],
        0.006517306258376358,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0016\"\>",
         ShowStringCharacters->False],
        -0.0015622743508709451`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.007\"\>",
         ShowStringCharacters->False],
        0.006958003492341393,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.000076\"\>",
         ShowStringCharacters->False],
        -0.00007620845909933785,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0011\"\>",
         ShowStringCharacters->False],
        0.0011128487628242686`,
        AutoDelete->True]},
      {
       RowBox[{"Cledq", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False]}], "]"}], 
       InterpretationBox[
        StyleBox["\<\"0.064\"\>",
         ShowStringCharacters->False],
        0.06359462839166434,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.77\"\>",
         ShowStringCharacters->False],
        -0.7743224333037874,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.011\"\>",
         ShowStringCharacters->False],
        0.011005767414567286`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0075\"\>",
         ShowStringCharacters->False],
        0.007462590376473608,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.00099\"\>",
         ShowStringCharacters->False],
        -0.0009945692219890158,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.05\"\>",
         ShowStringCharacters->False],
        -0.05046177811307409,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.016\"\>",
         ShowStringCharacters->False],
        -0.015888289187840566`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.032\"\>",
         ShowStringCharacters->False],
        -0.03223745716618401,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0012\"\>",
         ShowStringCharacters->False],
        -0.0011548936188934028`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.021\"\>",
         ShowStringCharacters->False],
        -0.021091903507864697`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0029\"\>",
         ShowStringCharacters->False],
        -0.0029486934947336382`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.063\"\>",
         ShowStringCharacters->False],
        -0.06347827519777875,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.056\"\>",
         ShowStringCharacters->False],
        -0.0561382180400298,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.057\"\>",
         ShowStringCharacters->False],
        -0.05698773139143214,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.055\"\>",
         ShowStringCharacters->False],
        0.055266008051511384`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.11\"\>",
         ShowStringCharacters->False],
        -0.10962453767534662`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.058\"\>",
         ShowStringCharacters->False],
        -0.05768793648209216,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.013\"\>",
         ShowStringCharacters->False],
        0.013478584883495662`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.047\"\>",
         ShowStringCharacters->False],
        0.04723633082356704,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.022\"\>",
         ShowStringCharacters->False],
        0.022461579766010705`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0025\"\>",
         ShowStringCharacters->False],
        0.002512250111269109,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.39\"\>",
         ShowStringCharacters->False],
        -0.39430587560008684`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.94\"\>",
         ShowStringCharacters->False],
        0.936619033095414,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0012\"\>",
         ShowStringCharacters->False],
        -0.00123285529826143,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.04\"\>",
         ShowStringCharacters->False],
        -0.04040553709291704,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"1.\"\>",
         ShowStringCharacters->False],
        1.0000000000000002`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.92\"\>",
         ShowStringCharacters->False],
        -0.9209738411874996,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0041\"\>",
         ShowStringCharacters->False],
        -0.004072276004755467,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.94\"\>",
         ShowStringCharacters->False],
        0.9403917573147307,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0033\"\>",
         ShowStringCharacters->False],
        -0.003267167533027311,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0022\"\>",
         ShowStringCharacters->False],
        0.002158420123800997,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0059\"\>",
         ShowStringCharacters->False],
        0.0059127569660568004`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.025\"\>",
         ShowStringCharacters->False],
        0.02535729548548403,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.075\"\>",
         ShowStringCharacters->False],
        -0.07500586831591043,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0032\"\>",
         ShowStringCharacters->False],
        0.0032036778155820262`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.053\"\>",
         ShowStringCharacters->False],
        -0.05284169845045271,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0023\"\>",
         ShowStringCharacters->False],
        0.002257444977759923,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.012\"\>",
         ShowStringCharacters->False],
        -0.012129540465185494`,
        AutoDelete->True]},
      {
       RowBox[{"Cledq", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False]}], "]"}], 
       InterpretationBox[
        StyleBox["\<\"0.083\"\>",
         ShowStringCharacters->False],
        0.08264602585254005,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.88\"\>",
         ShowStringCharacters->False],
        0.8810079459985751,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.014\"\>",
         ShowStringCharacters->False],
        0.014297928014031553`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0096\"\>",
         ShowStringCharacters->False],
        0.009586235094459149,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0012\"\>",
         ShowStringCharacters->False],
        -0.0011602000101826701`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.066\"\>",
         ShowStringCharacters->False],
        -0.06567405792801263,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.021\"\>",
         ShowStringCharacters->False],
        -0.02065432021632878,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.042\"\>",
         ShowStringCharacters->False],
        -0.04191539958295462,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.022\"\>",
         ShowStringCharacters->False],
        -0.021920195214848413`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.017\"\>",
         ShowStringCharacters->False],
        -0.01744251995361796,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0012\"\>",
         ShowStringCharacters->False],
        0.0011728185874140676`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.076\"\>",
         ShowStringCharacters->False],
        -0.07574658050671708,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.077\"\>",
         ShowStringCharacters->False],
        -0.07719477962750997,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.076\"\>",
         ShowStringCharacters->False],
        -0.07648682968247959,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.072\"\>",
         ShowStringCharacters->False],
        0.07178692207726783,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.14\"\>",
         ShowStringCharacters->False],
        -0.1418417505014173,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.075\"\>",
         ShowStringCharacters->False],
        -0.07491686593244115,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.018\"\>",
         ShowStringCharacters->False],
        0.017949911334717496`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.061\"\>",
         ShowStringCharacters->False],
        0.06126791949920675,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.029\"\>",
         ShowStringCharacters->False],
        0.029054796926021777`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0032\"\>",
         ShowStringCharacters->False],
        0.003233757933383969,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.065\"\>",
         ShowStringCharacters->False],
        0.06545445331862607,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.99\"\>",
         ShowStringCharacters->False],
        -0.9933015026148151,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0011\"\>",
         ShowStringCharacters->False],
        0.0011011772283752357`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.04\"\>",
         ShowStringCharacters->False],
        0.040157813936302064`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.92\"\>",
         ShowStringCharacters->False],
        -0.9209738411911081,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"1.\"\>",
         ShowStringCharacters->False],
        1.,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0016\"\>",
         ShowStringCharacters->False],
        0.0015608560233689372`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.98\"\>",
         ShowStringCharacters->False],
        -0.9776199443352482,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0013\"\>",
         ShowStringCharacters->False],
        0.00126270260049911,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0075\"\>",
         ShowStringCharacters->False],
        -0.0075066805227569765`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.012\"\>",
         ShowStringCharacters->False],
        0.012235298030789788`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.021\"\>",
         ShowStringCharacters->False],
        0.021496835422362585`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.08\"\>",
         ShowStringCharacters->False],
        -0.07950298596751361,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.021\"\>",
         ShowStringCharacters->False],
        0.020620924438371283`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.089\"\>",
         ShowStringCharacters->False],
        -0.08923643049010618,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0011\"\>",
         ShowStringCharacters->False],
        0.0011085571258644003`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.014\"\>",
         ShowStringCharacters->False],
        -0.014109158510157456`,
        AutoDelete->True]},
      {
       RowBox[{"Clequ1Bar", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False]}], "]"}], 
       InterpretationBox[
        StyleBox["\<\"-0.0098\"\>",
         ShowStringCharacters->False],
        -0.009828518634796305,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0025\"\>",
         ShowStringCharacters->False],
        -0.0024720149409856867`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0017\"\>",
         ShowStringCharacters->False],
        -0.001701183867820569,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0011\"\>",
         ShowStringCharacters->False],
        -0.0011424224013024847`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.00014\"\>",
         ShowStringCharacters->False],
        0.0001396558357648758,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0078\"\>",
         ShowStringCharacters->False],
        0.0078084039427868375`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0025\"\>",
         ShowStringCharacters->False],
        0.0024571461064235947`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.005\"\>",
         ShowStringCharacters->False],
        0.00498508389120113,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0031\"\>",
         ShowStringCharacters->False],
        0.003105271684884361,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0018\"\>",
         ShowStringCharacters->False],
        0.0018321436411276083`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.00026\"\>",
         ShowStringCharacters->False],
        -0.00026075447278347034`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0088\"\>",
         ShowStringCharacters->False],
        0.008842691926399963,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0093\"\>",
         ShowStringCharacters->False],
        0.009283636071323579,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0092\"\>",
         ShowStringCharacters->False],
        0.009155000770559085,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0085\"\>",
         ShowStringCharacters->False],
        -0.00852221190175395,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.017\"\>",
         ShowStringCharacters->False],
        0.01684649675381099,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0089\"\>",
         ShowStringCharacters->False],
        0.008909962032630498,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0021\"\>",
         ShowStringCharacters->False],
        -0.0021300184692476932`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0073\"\>",
         ShowStringCharacters->False],
        -0.007286840231421744,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0035\"\>",
         ShowStringCharacters->False],
        -0.00345467719016303,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.00038\"\>",
         ShowStringCharacters->False],
        -0.0003844735334254602,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0087\"\>",
         ShowStringCharacters->False],
        -0.008736261802665476,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0016\"\>",
         ShowStringCharacters->False],
        -0.0015623407518857056`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"1.\"\>",
         ShowStringCharacters->False],
        0.9999739004926379,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"1.\"\>",
         ShowStringCharacters->False],
        0.9992458262266669,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0041\"\>",
         ShowStringCharacters->False],
        -0.004072275866743064,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0016\"\>",
         ShowStringCharacters->False],
        0.0015608558649058666`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"1.\"\>",
         ShowStringCharacters->False],
        1.,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0015\"\>",
         ShowStringCharacters->False],
        -0.0015475606631302232`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.58\"\>",
         ShowStringCharacters->False],
        0.5823522178637114,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.00029\"\>",
         ShowStringCharacters->False],
        -0.0002918329712986685,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0016\"\>",
         ShowStringCharacters->False],
        -0.001567437133738128,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0026\"\>",
         ShowStringCharacters->False],
        -0.0026485788698452782`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0097\"\>",
         ShowStringCharacters->False],
        0.00972772094519817,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0023\"\>",
         ShowStringCharacters->False],
        -0.0023096797537223938`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.01\"\>",
         ShowStringCharacters->False],
        0.010323707283168369`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.00011\"\>",
         ShowStringCharacters->False],
        -0.00011120928587127983`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0017\"\>",
         ShowStringCharacters->False],
        0.0016534664917735563`,
        AutoDelete->True]},
      {
       RowBox[{"Clequ1Bar", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False]}], "]"}], 
       InterpretationBox[
        StyleBox["\<\"-0.083\"\>",
         ShowStringCharacters->False],
        -0.08259077042944289,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.88\"\>",
         ShowStringCharacters->False],
        -0.8804163475918784,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.014\"\>",
         ShowStringCharacters->False],
        -0.014288359317000832`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0096\"\>",
         ShowStringCharacters->False],
        -0.009579798792106202,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0012\"\>",
         ShowStringCharacters->False],
        0.0011594052973503705`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.066\"\>",
         ShowStringCharacters->False],
        0.06563016948679654,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.021\"\>",
         ShowStringCharacters->False],
        0.02064050130755883,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.042\"\>",
         ShowStringCharacters->False],
        0.04188737155719928,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.022\"\>",
         ShowStringCharacters->False],
        0.021899898773779437`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.017\"\>",
         ShowStringCharacters->False],
        0.01743359894626724,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0012\"\>",
         ShowStringCharacters->False],
        -0.0011706619353640303`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.076\"\>",
         ShowStringCharacters->False],
        0.0756978088889769,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.077\"\>",
         ShowStringCharacters->False],
        0.07714199865245015,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.076\"\>",
         ShowStringCharacters->False],
        0.07643502499791667,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.072\"\>",
         ShowStringCharacters->False],
        -0.07173909552482167,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.14\"\>",
         ShowStringCharacters->False],
        0.1417471642412603,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.075\"\>",
         ShowStringCharacters->False],
        0.07486677106310614,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.018\"\>",
         ShowStringCharacters->False],
        -0.017937962908916843`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.061\"\>",
         ShowStringCharacters->False],
        -0.06122694943580905,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.029\"\>",
         ShowStringCharacters->False],
        -0.029035378368056967`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0032\"\>",
         ShowStringCharacters->False],
        -0.0032315969844093437`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.065\"\>",
         ShowStringCharacters->False],
        -0.06541099572303623,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.99\"\>",
         ShowStringCharacters->False],
        0.9939884818614202,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0011\"\>",
         ShowStringCharacters->False],
        -0.0011127053828774687`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.04\"\>",
         ShowStringCharacters->False],
        -0.04014422462659912,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.94\"\>",
         ShowStringCharacters->False],
        0.9403917573182914,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.98\"\>",
         ShowStringCharacters->False],
        -0.977619944335183,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0015\"\>",
         ShowStringCharacters->False],
        -0.0015475608230493619`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"1.\"\>",
         ShowStringCharacters->False],
        1.,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0013\"\>",
         ShowStringCharacters->False],
        -0.0012618642449338238`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0075\"\>",
         ShowStringCharacters->False],
        0.007515058898473295,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.012\"\>",
         ShowStringCharacters->False],
        -0.01222584597009235,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.021\"\>",
         ShowStringCharacters->False],
        -0.021481420695915947`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.079\"\>",
         ShowStringCharacters->False],
        0.07944674250271733,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.021\"\>",
         ShowStringCharacters->False],
        -0.020608751783072678`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.089\"\>",
         ShowStringCharacters->False],
        0.08918003446588764,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0011\"\>",
         ShowStringCharacters->False],
        -0.0011080494028216305`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.014\"\>",
         ShowStringCharacters->False],
        0.014100001964141013`,
        AutoDelete->True]},
      {
       RowBox[{"Clequ3Bar", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False]}], "]"}], 
       InterpretationBox[
        StyleBox["\<\"-0.0079\"\>",
         ShowStringCharacters->False],
        -0.007933059612887818,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.002\"\>",
         ShowStringCharacters->False],
        -0.0019952727173827576`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0014\"\>",
         ShowStringCharacters->False],
        -0.0013731072128516071`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.00092\"\>",
         ShowStringCharacters->False],
        -0.000922107893942796,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.00011\"\>",
         ShowStringCharacters->False],
        0.0001127262487517968,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0063\"\>",
         ShowStringCharacters->False],
        0.006302526436291937,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.002\"\>",
         ShowStringCharacters->False],
        0.0019832799666461265`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.004\"\>",
         ShowStringCharacters->False],
        0.004023696424095596,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0025\"\>",
         ShowStringCharacters->False],
        0.0025074367012935745`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0015\"\>",
         ShowStringCharacters->False],
        0.001478310945599995,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.00021\"\>",
         ShowStringCharacters->False],
        -0.00021071686003026614`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0071\"\>",
         ShowStringCharacters->False],
        0.007137012255992357,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0075\"\>",
         ShowStringCharacters->False],
        0.007493472039752633,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0074\"\>",
         ShowStringCharacters->False],
        0.007389553027736922,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0069\"\>",
         ShowStringCharacters->False],
        -0.006878647816470589,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.014\"\>",
         ShowStringCharacters->False],
        0.013597555884738405`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0072\"\>",
         ShowStringCharacters->False],
        0.007191650652267336,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0017\"\>",
         ShowStringCharacters->False],
        -0.001719228486332644,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0059\"\>",
         ShowStringCharacters->False],
        -0.005881552831233564,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0028\"\>",
         ShowStringCharacters->False],
        -0.0027884312890035763`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.00031\"\>",
         ShowStringCharacters->False],
        -0.00031032645593463205`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0071\"\>",
         ShowStringCharacters->False],
        -0.0071015902299819324`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0013\"\>",
         ShowStringCharacters->False],
        -0.001261027607895049,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.58\"\>",
         ShowStringCharacters->False],
        0.582324936877039,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.58\"\>",
         ShowStringCharacters->False],
        0.5819268676325358,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0033\"\>",
         ShowStringCharacters->False],
        -0.0032671674413891185`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0013\"\>",
         ShowStringCharacters->False],
        0.0012627025012470513`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.58\"\>",
         ShowStringCharacters->False],
        0.5823522179627109,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0013\"\>",
         ShowStringCharacters->False],
        -0.0012618641446945848`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"1.\"\>",
         ShowStringCharacters->False],
        0.9999999999999998,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.00024\"\>",
         ShowStringCharacters->False],
        -0.0002373866320372339,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0013\"\>",
         ShowStringCharacters->False],
        -0.0012653835741155718`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0021\"\>",
         ShowStringCharacters->False],
        -0.002137981716105197,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0079\"\>",
         ShowStringCharacters->False],
        0.007852263864971114,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0019\"\>",
         ShowStringCharacters->False],
        -0.0018639579026443736`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0083\"\>",
         ShowStringCharacters->False],
        0.008332157171864316,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.00009\"\>",
         ShowStringCharacters->False],
        -0.00008971912022489865,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0013\"\>",
         ShowStringCharacters->False],
        0.0013345406366508396`,
        AutoDelete->True]},
      {
       RowBox[{"Clequ3Bar", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False]}], "]"}], 
       InterpretationBox[
        StyleBox["\<\"-0.0067\"\>",
         ShowStringCharacters->False],
        -0.006711815444336853,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.012\"\>",
         ShowStringCharacters->False],
        -0.012329385656511212`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.00094\"\>",
         ShowStringCharacters->False],
        -0.0009449941503317169,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.00015\"\>",
         ShowStringCharacters->False],
        -0.00015421140796165672`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.00034\"\>",
         ShowStringCharacters->False],
        -0.00034340581512212244`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0058\"\>",
         ShowStringCharacters->False],
        0.005790630108381933,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0015\"\>",
         ShowStringCharacters->False],
        0.0014506440544817718`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0033\"\>",
         ShowStringCharacters->False],
        0.0033061106501824614`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.13\"\>",
         ShowStringCharacters->False],
        -0.127965087774134,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.064\"\>",
         ShowStringCharacters->False],
        0.06445317315721631,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.031\"\>",
         ShowStringCharacters->False],
        0.03147319354123045,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.049\"\>",
         ShowStringCharacters->False],
        0.04918436922751393,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.021\"\>",
         ShowStringCharacters->False],
        -0.02064438812842884,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0091\"\>",
         ShowStringCharacters->False],
        -0.009133476289206507,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0097\"\>",
         ShowStringCharacters->False],
        -0.009710068803473623,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.017\"\>",
         ShowStringCharacters->False],
        0.017181918146667096`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0059\"\>",
         ShowStringCharacters->False],
        0.005923055351621123,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0027\"\>",
         ShowStringCharacters->False],
        -0.0026655542140982705`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0048\"\>",
         ShowStringCharacters->False],
        -0.004800866120429706,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0025\"\>",
         ShowStringCharacters->False],
        -0.0025177930686984705`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.00029\"\>",
         ShowStringCharacters->False],
        -0.0002873340693073672,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.012\"\>",
         ShowStringCharacters->False],
        -0.012305355440995073`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0025\"\>",
         ShowStringCharacters->False],
        -0.002478366289412153,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.00021\"\>",
         ShowStringCharacters->False],
        -0.00020862641912910607`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.00021\"\>",
         ShowStringCharacters->False],
        -0.00021068286298681755`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0022\"\>",
         ShowStringCharacters->False],
        0.0021584201239262975`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0075\"\>",
         ShowStringCharacters->False],
        -0.0075066805228755406`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.00029\"\>",
         ShowStringCharacters->False],
        -0.00029183297339249606`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0075\"\>",
         ShowStringCharacters->False],
        0.007515058898593009,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.00024\"\>",
         ShowStringCharacters->False],
        -0.00023738663289949127`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"1.\"\>",
         ShowStringCharacters->False],
        0.9999999999999999,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.028\"\>",
         ShowStringCharacters->False],
        0.02825783911619851,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.022\"\>",
         ShowStringCharacters->False],
        0.022229311850371632`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.065\"\>",
         ShowStringCharacters->False],
        -0.0646004312644951,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.039\"\>",
         ShowStringCharacters->False],
        -0.03879856386390327,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.082\"\>",
         ShowStringCharacters->False],
        0.08235675383095785,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0055\"\>",
         ShowStringCharacters->False],
        -0.005459054073044422,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0075\"\>",
         ShowStringCharacters->False],
        0.007506460496303976,
        AutoDelete->True]},
      {
       RowBox[{"Cll", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False]}], "]"}], 
       InterpretationBox[
        StyleBox["\<\"0.08\"\>",
         ShowStringCharacters->False],
        0.08002297435595351,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.059\"\>",
         ShowStringCharacters->False],
        -0.059201138706401604`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.069\"\>",
         ShowStringCharacters->False],
        0.06850558036629716,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.04\"\>",
         ShowStringCharacters->False],
        0.040386980211103214`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0034\"\>",
         ShowStringCharacters->False],
        -0.003365711094256544,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.18\"\>",
         ShowStringCharacters->False],
        -0.18316698201094136`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.16\"\>",
         ShowStringCharacters->False],
        0.16346021324208163`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.068\"\>",
         ShowStringCharacters->False],
        0.06841544535934395,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.85\"\>",
         ShowStringCharacters->False],
        -0.8529529564393464,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.56\"\>",
         ShowStringCharacters->False],
        -0.5553904136855471,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.58\"\>",
         ShowStringCharacters->False],
        0.580214567040732,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.23\"\>",
         ShowStringCharacters->False],
        0.22888720242259925`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.2\"\>",
         ShowStringCharacters->False],
        0.19771672914068583`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.35\"\>",
         ShowStringCharacters->False],
        -0.3536217872136033,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.039\"\>",
         ShowStringCharacters->False],
        -0.03895091744752721,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.16\"\>",
         ShowStringCharacters->False],
        0.16481736468931424`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.092\"\>",
         ShowStringCharacters->False],
        -0.0924738300381251,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.058\"\>",
         ShowStringCharacters->False],
        0.05815269487588513,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.061\"\>",
         ShowStringCharacters->False],
        0.060627945351537066`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.049\"\>",
         ShowStringCharacters->False],
        0.048987348717068356`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.014\"\>",
         ShowStringCharacters->False],
        -0.013622643595216248`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.066\"\>",
         ShowStringCharacters->False],
        -0.06559343900038989,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.013\"\>",
         ShowStringCharacters->False],
        -0.013210879429942174`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0011\"\>",
         ShowStringCharacters->False],
        -0.0011002476945357414`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.001\"\>",
         ShowStringCharacters->False],
        -0.0010452432353601846`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0059\"\>",
         ShowStringCharacters->False],
        0.005912756964708919,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.012\"\>",
         ShowStringCharacters->False],
        0.012235298030864143`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0016\"\>",
         ShowStringCharacters->False],
        -0.0015674370968224128`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.012\"\>",
         ShowStringCharacters->False],
        -0.01222584597015016,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0013\"\>",
         ShowStringCharacters->False],
        -0.0012653835529531886`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.028\"\>",
         ShowStringCharacters->False],
        0.028257839116268748`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"1.\"\>",
         ShowStringCharacters->False],
        0.9999999999999998,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.031\"\>",
         ShowStringCharacters->False],
        -0.03145655103760315,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.022\"\>",
         ShowStringCharacters->False],
        0.022356218177759877`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.026\"\>",
         ShowStringCharacters->False],
        0.02644862155505296,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.036\"\>",
         ShowStringCharacters->False],
        -0.0359640973966875,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.019\"\>",
         ShowStringCharacters->False],
        -0.018572682600503026`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0017\"\>",
         ShowStringCharacters->False],
        -0.0017127786753960645`,
        AutoDelete->True]},
      {
       RowBox[{"ClqD", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False]}], "]"}], 
       InterpretationBox[
        StyleBox["\<\"0.23\"\>",
         ShowStringCharacters->False],
        0.23213443328414127`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.012\"\>",
         ShowStringCharacters->False],
        0.012122693212515375`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.035\"\>",
         ShowStringCharacters->False],
        -0.03542000127720116,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.038\"\>",
         ShowStringCharacters->False],
        0.03803825030528506,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0044\"\>",
         ShowStringCharacters->False],
        -0.0043833012150731295`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.18\"\>",
         ShowStringCharacters->False],
        -0.18209032024201788`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.065\"\>",
         ShowStringCharacters->False],
        -0.06464474503042848,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.12\"\>",
         ShowStringCharacters->False],
        -0.1226169315389259,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.086\"\>",
         ShowStringCharacters->False],
        0.08619238838878296,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.081\"\>",
         ShowStringCharacters->False],
        -0.08052361743535602,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.055\"\>",
         ShowStringCharacters->False],
        -0.05528186279529026,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.26\"\>",
         ShowStringCharacters->False],
        -0.26241508175177486`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.21\"\>",
         ShowStringCharacters->False],
        -0.2050750276456264,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.19\"\>",
         ShowStringCharacters->False],
        -0.18669746668056833`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.041\"\>",
         ShowStringCharacters->False],
        -0.04070996789788396,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.15\"\>",
         ShowStringCharacters->False],
        -0.14830135347412926`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.21\"\>",
         ShowStringCharacters->False],
        -0.21043253617778176`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.031\"\>",
         ShowStringCharacters->False],
        -0.03108747880489851,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.17\"\>",
         ShowStringCharacters->False],
        0.17084805546466275`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0078\"\>",
         ShowStringCharacters->False],
        -0.007812441705461405,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0019\"\>",
         ShowStringCharacters->False],
        0.0019152055875436172`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.11\"\>",
         ShowStringCharacters->False],
        -0.11082606223007142`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.022\"\>",
         ShowStringCharacters->False],
        -0.02232097859482861,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0019\"\>",
         ShowStringCharacters->False],
        -0.0018587214924576396`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0018\"\>",
         ShowStringCharacters->False],
        -0.001773203063359537,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.025\"\>",
         ShowStringCharacters->False],
        0.025357295484251068`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.021\"\>",
         ShowStringCharacters->False],
        0.021496835423745055`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0026\"\>",
         ShowStringCharacters->False],
        -0.0026485788406415784`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.021\"\>",
         ShowStringCharacters->False],
        -0.021481420697294022`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0021\"\>",
         ShowStringCharacters->False],
        -0.002137981700697192,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.022\"\>",
         ShowStringCharacters->False],
        0.022229311850364784`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.031\"\>",
         ShowStringCharacters->False],
        -0.03145655103799411,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"1.\"\>",
         ShowStringCharacters->False],
        1.,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.063\"\>",
         ShowStringCharacters->False],
        -0.06285269263571631,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.072\"\>",
         ShowStringCharacters->False],
        0.07247273861042129,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0044\"\>",
         ShowStringCharacters->False],
        0.00443562001791143,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.92\"\>",
         ShowStringCharacters->False],
        0.9181067223261151,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.062\"\>",
         ShowStringCharacters->False],
        0.0618893710483388,
        AutoDelete->True]},
      {
       RowBox[{"ClqD", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False]}], "]"}], 
       InterpretationBox[
        StyleBox["\<\"0.34\"\>",
         ShowStringCharacters->False],
        0.3443725794599989,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.07\"\>",
         ShowStringCharacters->False],
        -0.07003434625879368,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.1\"\>",
         ShowStringCharacters->False],
        0.10211123504787332`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.095\"\>",
         ShowStringCharacters->False],
        -0.09480439020650232,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.007\"\>",
         ShowStringCharacters->False],
        -0.0069922593683291985`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.27\"\>",
         ShowStringCharacters->False],
        -0.2663788117569463,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.088\"\>",
         ShowStringCharacters->False],
        -0.08774625750480287,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.17\"\>",
         ShowStringCharacters->False],
        -0.17291800222252698`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.19\"\>",
         ShowStringCharacters->False],
        -0.18651347826420386`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.039\"\>",
         ShowStringCharacters->False],
        0.03856621646619908,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.019\"\>",
         ShowStringCharacters->False],
        -0.01910833574530936,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.28\"\>",
         ShowStringCharacters->False],
        -0.28423073542898625`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.37\"\>",
         ShowStringCharacters->False],
        -0.37009261047140307`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.31\"\>",
         ShowStringCharacters->False],
        -0.30726141005187424`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.11\"\>",
         ShowStringCharacters->False],
        -0.11241159935830518`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.26\"\>",
         ShowStringCharacters->False],
        0.2561135023034289,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.31\"\>",
         ShowStringCharacters->False],
        -0.31356531985823355`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.18\"\>",
         ShowStringCharacters->False],
        0.1765149635836668,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.25\"\>",
         ShowStringCharacters->False],
        0.24531362939077508`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.043\"\>",
         ShowStringCharacters->False],
        0.04250264748235481,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.038\"\>",
         ShowStringCharacters->False],
        0.03830788804877348,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.41\"\>",
         ShowStringCharacters->False],
        0.40703631280027175`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.082\"\>",
         ShowStringCharacters->False],
        0.0819793523248886,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0068\"\>",
         ShowStringCharacters->False],
        0.0068264402383103355`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0065\"\>",
         ShowStringCharacters->False],
        0.006517306323356532,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.075\"\>",
         ShowStringCharacters->False],
        -0.07500586831348857,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.08\"\>",
         ShowStringCharacters->False],
        -0.07950298597003537,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0097\"\>",
         ShowStringCharacters->False],
        0.009727721010330438,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.079\"\>",
         ShowStringCharacters->False],
        0.07944674250526865,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0079\"\>",
         ShowStringCharacters->False],
        0.00785226390765045,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.065\"\>",
         ShowStringCharacters->False],
        -0.0646004312645396,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.022\"\>",
         ShowStringCharacters->False],
        0.0223562181771483,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.063\"\>",
         ShowStringCharacters->False],
        -0.06285269263638638,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"1.\"\>",
         ShowStringCharacters->False],
        1.,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.035\"\>",
         ShowStringCharacters->False],
        -0.03451138634830231,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.68\"\>",
         ShowStringCharacters->False],
        0.6758869728249635,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.3\"\>",
         ShowStringCharacters->False],
        0.29605935576469317`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.24\"\>",
         ShowStringCharacters->False],
        0.24044931266813743`,
        AutoDelete->True]},
      {
       RowBox[{"ClqD", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False]}], "]"}], 
       InterpretationBox[
        StyleBox["\<\"0.14\"\>",
         ShowStringCharacters->False],
        0.13863569072931095`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0012\"\>",
         ShowStringCharacters->False],
        -0.0011795432436919723`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.035\"\>",
         ShowStringCharacters->False],
        -0.03459577168170604,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.031\"\>",
         ShowStringCharacters->False],
        0.03149014288257529,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0019\"\>",
         ShowStringCharacters->False],
        0.0019187171108773296`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.11\"\>",
         ShowStringCharacters->False],
        -0.11310425815149291`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.038\"\>",
         ShowStringCharacters->False],
        -0.038494920332914545`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.074\"\>",
         ShowStringCharacters->False],
        -0.07403784425693377,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.16\"\>",
         ShowStringCharacters->False],
        -0.156908827276053,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.055\"\>",
         ShowStringCharacters->False],
        0.05497528828036979,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.018\"\>",
         ShowStringCharacters->False],
        0.017974080775978202`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.088\"\>",
         ShowStringCharacters->False],
        -0.08826743538254565,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.17\"\>",
         ShowStringCharacters->False],
        -0.16608819865808838`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.14\"\>",
         ShowStringCharacters->False],
        -0.13617296365876036`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.044\"\>",
         ShowStringCharacters->False],
        -0.043849823488001705`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.078\"\>",
         ShowStringCharacters->False],
        -0.07806219091093385,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.12\"\>",
         ShowStringCharacters->False],
        -0.12379499557035935`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.029\"\>",
         ShowStringCharacters->False],
        -0.0292135660156399,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.1\"\>",
         ShowStringCharacters->False],
        0.10079800727802807`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.015\"\>",
         ShowStringCharacters->False],
        -0.014794455698664059`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0027\"\>",
         ShowStringCharacters->False],
        -0.0026583259353177304`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.097\"\>",
         ShowStringCharacters->False],
        -0.09662162906945493,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.019\"\>",
         ShowStringCharacters->False],
        -0.019460127560592122`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0016\"\>",
         ShowStringCharacters->False],
        -0.0016199207164697483`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0016\"\>",
         ShowStringCharacters->False],
        -0.001562274329878978,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0032\"\>",
         ShowStringCharacters->False],
        0.0032036778149546114`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.021\"\>",
         ShowStringCharacters->False],
        0.02062092443912881,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0023\"\>",
         ShowStringCharacters->False],
        -0.002309679732742752,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.021\"\>",
         ShowStringCharacters->False],
        -0.02060875178382661,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0019\"\>",
         ShowStringCharacters->False],
        -0.0018639578908596329`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.039\"\>",
         ShowStringCharacters->False],
        -0.038798563863923614`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.026\"\>",
         ShowStringCharacters->False],
        0.02644862155457516,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.072\"\>",
         ShowStringCharacters->False],
        0.072472738610452,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.035\"\>",
         ShowStringCharacters->False],
        -0.03451138634781456,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"1.\"\>",
         ShowStringCharacters->False],
        0.9999999999999998,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.22\"\>",
         ShowStringCharacters->False],
        -0.2199757839302144,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.049\"\>",
         ShowStringCharacters->False],
        0.049154355599471754`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.84\"\>",
         ShowStringCharacters->False],
        0.8356894626866527,
        AutoDelete->True]},
      {
       RowBox[{"ClqD", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False]}], "]"}], 
       InterpretationBox[
        StyleBox["\<\"0.35\"\>",
         ShowStringCharacters->False],
        0.3520617200843276,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.067\"\>",
         ShowStringCharacters->False],
        -0.0669157276460776,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.11\"\>",
         ShowStringCharacters->False],
        0.10877213742708022`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.093\"\>",
         ShowStringCharacters->False],
        -0.09343098346001216,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0089\"\>",
         ShowStringCharacters->False],
        -0.00888797056672734,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.27\"\>",
         ShowStringCharacters->False],
        -0.2713426272168258,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.089\"\>",
         ShowStringCharacters->False],
        -0.08908993685954428,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.18\"\>",
         ShowStringCharacters->False],
        -0.17616905801459745`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.087\"\>",
         ShowStringCharacters->False],
        0.08732021024622459,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.1\"\>",
         ShowStringCharacters->False],
        -0.10018521058134867`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.085\"\>",
         ShowStringCharacters->False],
        -0.08543073436878246,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.38\"\>",
         ShowStringCharacters->False],
        -0.3823886017850598,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.32\"\>",
         ShowStringCharacters->False],
        -0.3188428595825832,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.28\"\>",
         ShowStringCharacters->False],
        -0.28214764740295356`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.093\"\>",
         ShowStringCharacters->False],
        -0.0933904103273425,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.22\"\>",
         ShowStringCharacters->False],
        0.22466662826831008`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.32\"\>",
         ShowStringCharacters->False],
        -0.3212828508693967,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.18\"\>",
         ShowStringCharacters->False],
        0.1772643737037003,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.25\"\>",
         ShowStringCharacters->False],
        0.2529141176282966,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.053\"\>",
         ShowStringCharacters->False],
        0.05268967878126759,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.04\"\>",
         ShowStringCharacters->False],
        0.03959534764420145,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.43\"\>",
         ShowStringCharacters->False],
        0.4319124706562328,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.087\"\>",
         ShowStringCharacters->False],
        0.08698954730468277,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0072\"\>",
         ShowStringCharacters->False],
        0.007242165545174931,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.007\"\>",
         ShowStringCharacters->False],
        0.006958003553998626,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.053\"\>",
         ShowStringCharacters->False],
        -0.052841698448356365`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.089\"\>",
         ShowStringCharacters->False],
        -0.08923643049221247,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.01\"\>",
         ShowStringCharacters->False],
        0.010323707344958731`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.089\"\>",
         ShowStringCharacters->False],
        0.08918003446801662,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0083\"\>",
         ShowStringCharacters->False],
        0.008332157211780924,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.082\"\>",
         ShowStringCharacters->False],
        0.08235675383090885,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.036\"\>",
         ShowStringCharacters->False],
        -0.03596409739711552,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0044\"\>",
         ShowStringCharacters->False],
        0.004435620017194342,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.68\"\>",
         ShowStringCharacters->False],
        0.6758869728248765,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.22\"\>",
         ShowStringCharacters->False],
        -0.21997578393076642`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"1.\"\>",
         ShowStringCharacters->False],
        1.,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.2\"\>",
         ShowStringCharacters->False],
        0.202203588666772,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.29\"\>",
         ShowStringCharacters->False],
        0.2925445166584146,
        AutoDelete->True]},
      {
       RowBox[{"ClqU", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False]}], "]"}], 
       InterpretationBox[
        StyleBox["\<\"0.31\"\>",
         ShowStringCharacters->False],
        0.3079600089532096,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0039\"\>",
         ShowStringCharacters->False],
        -0.003935333969296551,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0085\"\>",
         ShowStringCharacters->False],
        -0.008482720635382517,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0088\"\>",
         ShowStringCharacters->False],
        0.008775803178034284,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0061\"\>",
         ShowStringCharacters->False],
        -0.006110785948629666,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.24\"\>",
         ShowStringCharacters->False],
        -0.2400656016394716,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.084\"\>",
         ShowStringCharacters->False],
        -0.08418575550283011,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.16\"\>",
         ShowStringCharacters->False],
        -0.16058574802808348`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.00085\"\>",
         ShowStringCharacters->False],
        0.0008471795359490219,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.048\"\>",
         ShowStringCharacters->False],
        -0.048124596165853045`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.05\"\>",
         ShowStringCharacters->False],
        -0.050015321497354666`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.31\"\>",
         ShowStringCharacters->False],
        -0.3103561386341798,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.3\"\>",
         ShowStringCharacters->False],
        -0.2968395782994431,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.26\"\>",
         ShowStringCharacters->False],
        -0.2589587627356613,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.071\"\>",
         ShowStringCharacters->False],
        -0.07060686165553146,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.073\"\>",
         ShowStringCharacters->False],
        -0.0726852173742612,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.28\"\>",
         ShowStringCharacters->False],
        -0.27953962012216804`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.015\"\>",
         ShowStringCharacters->False],
        0.014991918659723357`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.22\"\>",
         ShowStringCharacters->False],
        0.22469964053184027`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.002\"\>",
         ShowStringCharacters->False],
        0.001971274826937256,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.012\"\>",
         ShowStringCharacters->False],
        0.012226892884172598`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0047\"\>",
         ShowStringCharacters->False],
        -0.0046506600287834245`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.00094\"\>",
         ShowStringCharacters->False],
        -0.0009366685711468452,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.000078\"\>",
         ShowStringCharacters->False],
        -0.00007793910781167182,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.000076\"\>",
         ShowStringCharacters->False],
        -0.00007620841628162993,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0023\"\>",
         ShowStringCharacters->False],
        0.002257444977334473,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0011\"\>",
         ShowStringCharacters->False],
        0.0011085571263908197`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.00011\"\>",
         ShowStringCharacters->False],
        -0.0001112092430390789,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0011\"\>",
         ShowStringCharacters->False],
        -0.0011080494033362887`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.00009\"\>",
         ShowStringCharacters->False],
        -0.00008971909547457781,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0055\"\>",
         ShowStringCharacters->False],
        -0.005459054073060865,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.019\"\>",
         ShowStringCharacters->False],
        -0.018572682601069805`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.92\"\>",
         ShowStringCharacters->False],
        0.9181067223259565,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.3\"\>",
         ShowStringCharacters->False],
        0.2960593557653287,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.049\"\>",
         ShowStringCharacters->False],
        0.04915435559932873,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.2\"\>",
         ShowStringCharacters->False],
        0.2022035886674792,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"1.\"\>",
         ShowStringCharacters->False],
        1.0000000000000002`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.12\"\>",
         ShowStringCharacters->False],
        0.12325063558908504`,
        AutoDelete->True]},
      {
       RowBox[{"ClqU", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"2\"\>",
           ShowStringCharacters->False],
          2,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False], ",", 
         InterpretationBox[
          StyleBox["\<\"1\"\>",
           ShowStringCharacters->False],
          1,
          Editable->False]}], "]"}], 
       InterpretationBox[
        StyleBox["\<\"0.26\"\>",
         ShowStringCharacters->False],
        0.2648998061772967,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.019\"\>",
         ShowStringCharacters->False],
        -0.01912770737190504,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0086\"\>",
         ShowStringCharacters->False],
        0.008639408260682565,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0084\"\>",
         ShowStringCharacters->False],
        -0.008416173755838965,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0017\"\>",
         ShowStringCharacters->False],
        -0.0016599203353604996`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.21\"\>",
         ShowStringCharacters->False],
        -0.20965741901031196`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.071\"\>",
         ShowStringCharacters->False],
        -0.07072006306767567,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.14\"\>",
         ShowStringCharacters->False],
        -0.1371408107680138,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.064\"\>",
         ShowStringCharacters->False],
        -0.06442143719472947,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0091\"\>",
         ShowStringCharacters->False],
        -0.009074998717620316,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.028\"\>",
         ShowStringCharacters->False],
        -0.028254812406720797`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.25\"\>",
         ShowStringCharacters->False],
        -0.2456937141559439,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.27\"\>",
         ShowStringCharacters->False],
        -0.26859073956514623`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.23\"\>",
         ShowStringCharacters->False],
        -0.22981249953804278`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.071\"\>",
         ShowStringCharacters->False],
        -0.0707273562210047,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0027\"\>",
         ShowStringCharacters->False],
        -0.002670817954605534,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.24\"\>",
         ShowStringCharacters->False],
        -0.2391449808018738,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.039\"\>",
         ShowStringCharacters->False],
        0.038770184947584045`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.19\"\>",
         ShowStringCharacters->False],
        0.19183322894382773`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0078\"\>",
         ShowStringCharacters->False],
        0.007825205354945654,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.013\"\>",
         ShowStringCharacters->False],
        0.013159386887134271`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.069\"\>",
         ShowStringCharacters->False],
        0.06917835297268264,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.014\"\>",
         ShowStringCharacters->False],
        0.013932900776157648`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0012\"\>",
         ShowStringCharacters->False],
        0.0011600146562002682`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0011\"\>",
         ShowStringCharacters->False],
        0.0011128488024309089`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.012\"\>",
         ShowStringCharacters->False],
        -0.012129540465016323`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.014\"\>",
         ShowStringCharacters->False],
        -0.01410915851019631,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0017\"\>",
         ShowStringCharacters->False],
        0.0016534665314142907`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.014\"\>",
         ShowStringCharacters->False],
        0.014100001964187666`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0013\"\>",
         ShowStringCharacters->False],
        0.001334540660599655,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.0075\"\>",
         ShowStringCharacters->False],
        0.007506460496266063,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"-0.0017\"\>",
         ShowStringCharacters->False],
        -0.0017127786759611853`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.062\"\>",
         ShowStringCharacters->False],
        0.061889371048093444`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.24\"\>",
         ShowStringCharacters->False],
        0.2404493126685379,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.84\"\>",
         ShowStringCharacters->False],
        0.8356894626864383,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.29\"\>",
         ShowStringCharacters->False],
        0.29254451665890496`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"0.12\"\>",
         ShowStringCharacters->False],
        0.12325063558894571`,
        AutoDelete->True], 
       InterpretationBox[
        StyleBox["\<\"1.\"\>",
         ShowStringCharacters->False],
        1.,
        AutoDelete->True]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]],
  NumberForm[#, 2]& ]], "Output",
 CellChangeTimes->{{3.907071265661415*^9, 3.907071318162939*^9}, 
   3.907071382009141*^9, 3.907071494117448*^9, 3.907071558010478*^9, 
   3.907071620140623*^9, 3.907071931740182*^9},
 CellLabel->
  "Out[31]//NumberForm=",ExpressionUUID->"1d3c34d1-c310-447f-ad2c-\
1da54929a8e9"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Full \[Chi]2", "Subsubsection",
 CellChangeTimes->{{3.9070711874669333`*^9, 3.907071217404313*^9}, {
  3.9070713328574667`*^9, 
  3.907071334703532*^9}},ExpressionUUID->"fd0008ab-43d9-430a-b7ff-\
ce2f71cc9796"],

Cell[CellGroupData[{

Cell[BoxData["\[Chi]2"], "Input",
 CellChangeTimes->{{3.907071335891718*^9, 3.907071336364934*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"c1d09f35-8e75-4bfd-9c20-a21e63d71fe9"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{
       RowBox[{"152.2548344887563`", "\[VeryThinSpace]"}], "+", 
       RowBox[{
         RowBox[{"(", 
           RowBox[{
             RowBox[{"0.0006831726409277945`", "\[VeryThinSpace]"}], "+", 
             RowBox[{"Clequ1Bar", "[", 
               RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], ")"}], 
         " ", 
         RowBox[{"(", 
           TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], ")"}]}], "+", 
       TemplateBox[{"35"}, "OutputSizeLimit`Skeleton"], "+", 
       RowBox[{
         RowBox[{"(", 
           RowBox[{
             RowBox[{"0.0006422740887383822`", "\[VeryThinSpace]"}], "+", 
             RowBox[{"Cledq", "[", 
               RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], ")"}], 
         " ", 
         RowBox[{"(", 
           TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], ")"}]}], "+", 
       RowBox[{
         RowBox[{"(", 
           RowBox[{
             RowBox[{"8285.813850204222`", " ", 
               RowBox[{"(", 
                 RowBox[{
                   RowBox[{"0.06491093964755928`", "\[VeryThinSpace]"}], "+", 
                   "Cst"}], ")"}]}], "+", 
             RowBox[{"32629.30940212341`", " ", 
               RowBox[{"(", 
                 RowBox[{
                   RowBox[{"-", "0.22806754022107764`"}], "+", "\[Lambda]"}], 
                 ")"}]}], "+", 
             RowBox[{"15.400690053595273`", " ", 
               RowBox[{"(", 
                 RowBox[{
                   RowBox[{"-", "2.1302063376883478`"}], "+", 
                   RowBox[{"CHd", "[", 
                    RowBox[{"1", ",", "1"}], "]"}]}], ")"}]}], "+", 
             RowBox[{"2.3238505506903735`", " ", 
               RowBox[{"(", 
                 RowBox[{
                   RowBox[{"1.0449704896335763`", "\[VeryThinSpace]"}], "+", 
                   RowBox[{"CHd", "[", 
                    RowBox[{"2", ",", "2"}], "]"}]}], ")"}]}], "+", 
             RowBox[{"0.5007916255240419`", " ", 
               RowBox[{"(", 
                 RowBox[{
                   RowBox[{"0.7069258264668473`", "\[VeryThinSpace]"}], "+", 
                   RowBox[{"CHd", "[", 
                    RowBox[{"3", ",", "3"}], "]"}]}], ")"}]}], "+", 
             TemplateBox[{"42"}, "OutputSizeLimit`Skeleton"], "+", 
             RowBox[{"620.5306142440058`", " ", 
               RowBox[{"(", 
                 RowBox[{
                   RowBox[{"0.02712545109541766`", "\[VeryThinSpace]"}], "+", 
                   
                   RowBox[{"ClqD", "[", 
                    RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], 
                 ")"}]}], "+", 
             RowBox[{"556.0376467292899`", " ", 
               RowBox[{"(", 
                 RowBox[{
                   RowBox[{"0.06166628731896333`", "\[VeryThinSpace]"}], "+", 
                   
                   RowBox[{"ClqD", "[", 
                    RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], 
                 ")"}]}], "-", 
             RowBox[{"289051.28402686614`", " ", 
               RowBox[{"(", 
                 RowBox[{
                   RowBox[{"-", "0.009744419495528685`"}], "+", 
                   RowBox[{"ClqD", "[", 
                    RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], 
                 ")"}]}], "-", 
             RowBox[{"21066.241754640418`", " ", 
               RowBox[{"(", 
                 RowBox[{
                   RowBox[{"0.1246763123933362`", "\[VeryThinSpace]"}], "+", 
                   RowBox[{"ClqD", "[", 
                    RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], 
                 ")"}]}], "-", 
             RowBox[{"1176.568260946431`", " ", 
               RowBox[{"(", 
                 RowBox[{
                   RowBox[{"0.028918137880761655`", "\[VeryThinSpace]"}], "+", 
                   RowBox[{"ClqU", "[", 
                    RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], 
                 ")"}]}], "+", 
             RowBox[{"283713.60435256304`", " ", 
               RowBox[{"(", 
                 RowBox[{
                   RowBox[{"-", "0.003013010121993867`"}], "+", 
                   RowBox[{"ClqU", "[", 
                    RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], 
                 ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
           RowBox[{
             RowBox[{"-", "0.003013010121993867`"}], "+", 
             RowBox[{"ClqU", "[", 
               RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], 
           ")"}]}]}], Short[#, 8]& ], "line" -> 32, "sessionID" -> 
   34770562660681475172, "byteCount" -> 378176, "size" -> 8, "stored" -> 
   False, "expr" -> Missing["NotStored"], "wrap" -> OutputSizeLimit`Defer, 
   "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{3.907071336727785*^9, 3.9070713820886583`*^9, 
  3.907071494174099*^9, 3.9070716201962*^9, 3.907071931820116*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"9209aef7-d15a-4488-a0e5-5686657fad45"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1190, 746},
WindowMargins->{{Automatic, -9}, {Automatic, 3}},
FrontEndVersion->"13.2 for Mac OS X x86 (64-bit) (November 18, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"0bfb194e-6913-4970-b83d-c07161a104a3"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 302, 5, 98, "Title",ExpressionUUID->"803c6c22-a9d5-462c-ad09-40f3a37bcd83"],
Cell[885, 29, 923, 18, 81, "Text",ExpressionUUID->"b71bb4ea-8072-48fe-a4d2-72c79d25c712"],
Cell[CellGroupData[{
Cell[1833, 51, 1000, 14, 67, "Section",ExpressionUUID->"58eb135c-c84d-4b7a-8d51-d9aac8fb5d78"],
Cell[CellGroupData[{
Cell[2858, 69, 518, 13, 45, "Subsubsection",ExpressionUUID->"4b9ed29b-b5ec-4500-acf8-a5dc7b2b451f"],
Cell[3379, 84, 273, 6, 30, "Input",ExpressionUUID->"9055a9c5-876c-4ae0-ad49-ca9413fb6cb6"],
Cell[3655, 92, 240, 4, 30, "Input",ExpressionUUID->"ded8d34f-f78e-4400-919c-a2dfae66bee1"],
Cell[3898, 98, 2148, 51, 73, "Input",ExpressionUUID->"1e0aece4-776f-4ff1-8648-e36fa1d2db71"],
Cell[6049, 151, 990, 18, 115, "Input",ExpressionUUID->"56399ee3-c101-4ed3-b6d0-e9f35b9ce1a2"],
Cell[7042, 171, 1274, 27, 115, "Input",ExpressionUUID->"338d7d23-96d0-4f7e-804f-ab565026fdb0"],
Cell[8319, 200, 24028, 463, 2383, "Input",ExpressionUUID->"07d9d174-8c11-4d3b-b591-a259f2e8d405"],
Cell[CellGroupData[{
Cell[32372, 667, 637, 15, 30, "Input",ExpressionUUID->"6813cd3e-ae35-4730-90e1-bd4998121c7b"],
Cell[33012, 684, 1381, 24, 70, "Message",ExpressionUUID->"3dba343d-fe1f-41c9-8dd1-29016c6ae522"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[34442, 714, 567, 14, 37, "Subsubsection",ExpressionUUID->"b518f72a-a38b-4192-b7de-1860474cde45"],
Cell[35012, 730, 273, 6, 30, "Input",ExpressionUUID->"7a61c931-f53d-4344-b914-f2c9de51d6f5"],
Cell[35288, 738, 287, 5, 30, "Input",ExpressionUUID->"ca8eba66-0db6-4081-b60c-a8bb0a627c22"],
Cell[35578, 745, 3149, 79, 115, "Input",ExpressionUUID->"57859d5b-117e-4f64-af5a-63bda9a8cb9c"],
Cell[38730, 826, 1466, 26, 178, "Input",ExpressionUUID->"344cc6bc-9242-4fc6-8a8b-35305e1a0b56"],
Cell[40199, 854, 1854, 36, 178, "Input",ExpressionUUID->"2d79a5d1-b3bd-4d74-9282-24e7df61fb5d"],
Cell[42056, 892, 64279, 1193, 6352, "Input",ExpressionUUID->"cdc665a1-3ae1-4818-ac07-859600072dad"],
Cell[CellGroupData[{
Cell[106360, 2089, 638, 15, 30, "Input",ExpressionUUID->"652f48c3-3f7a-44f7-8888-752f7f207ce2"],
Cell[107001, 2106, 2065, 34, 70, "Message",ExpressionUUID->"a15a46a6-cbba-4099-b252-457dae6afac8"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[109115, 2146, 567, 14, 37, "Subsubsection",ExpressionUUID->"5c3eb3b2-f26f-4709-93c3-20b14a638901"],
Cell[109685, 2162, 286, 6, 30, "Input",ExpressionUUID->"385fd81e-ea72-4a8b-bea3-c9c2b5421b48"],
Cell[CellGroupData[{
Cell[109996, 2172, 221, 3, 30, "Input",ExpressionUUID->"70f4707f-4a00-42f7-af08-894d4d2f253f"],
Cell[110220, 2177, 189, 2, 70, "Output",ExpressionUUID->"fd3d75b2-d0c4-4951-b5d1-b1ce310b7f4a"]
}, Open  ]],
Cell[110424, 2182, 2177, 52, 73, "Input",ExpressionUUID->"db3997fe-e7d5-4f33-b1d6-9c20f0130baa"],
Cell[112604, 2236, 1020, 19, 115, "Input",ExpressionUUID->"59ca7e7a-a256-47cf-a4b0-50b19d7e0f52"],
Cell[113627, 2257, 1290, 26, 115, "Input",ExpressionUUID->"c566f147-3516-4dd4-b047-eac6f37aa426"],
Cell[114920, 2285, 24007, 461, 2383, "Input",ExpressionUUID->"d9e67ff9-ccea-47a1-a14a-62e6a2cbbd62"],
Cell[CellGroupData[{
Cell[138952, 2750, 638, 15, 30, "Input",ExpressionUUID->"d4a438f3-5157-45e9-b90e-850c260d8e07"],
Cell[139593, 2767, 1359, 23, 70, "Message",ExpressionUUID->"39bbaa13-6227-41fa-9f70-694caf2f0ee2"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[141001, 2796, 569, 14, 37, "Subsubsection",ExpressionUUID->"a3903154-37ec-4b88-98f2-614d597582ed"],
Cell[141573, 2812, 286, 6, 30, "Input",ExpressionUUID->"da84456b-0705-4600-bdb3-9c2aa0db3f14"],
Cell[141862, 2820, 240, 4, 30, "Input",ExpressionUUID->"cb1e0a88-17f1-4484-8e60-5fc34c81a0f2"],
Cell[142105, 2826, 3195, 80, 115, "Input",ExpressionUUID->"1aad9d63-01f3-4f7f-921d-13f2090b3f69"],
Cell[145303, 2908, 1489, 27, 178, "Input",ExpressionUUID->"34db4249-c8b1-409a-b04b-6820037f9641"],
Cell[146795, 2937, 1921, 38, 178, "Input",ExpressionUUID->"f085391b-5ac9-44ee-ada1-ac726b1074de"],
Cell[148719, 2977, 64368, 1194, 6373, "Input",ExpressionUUID->"c9bb3837-63af-4e8c-b3e3-15970bf5079b"],
Cell[CellGroupData[{
Cell[213112, 4175, 638, 15, 30, "Input",ExpressionUUID->"9d66ecc1-0712-4fd7-9919-93a817888cf7"],
Cell[213753, 4192, 2065, 34, 70, "Message",ExpressionUUID->"394064d3-c27e-4b59-b5c7-b106b5045954"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[215879, 4233, 980, 14, 67, "Section",ExpressionUUID->"8be4ec5b-325e-46e1-972e-c6e6448692fb"],
Cell[CellGroupData[{
Cell[216884, 4251, 180, 2, 30, "Input",ExpressionUUID->"758c4a3f-c7a9-48e2-8392-d8c0314fac0c"],
Cell[217067, 4255, 211, 4, 34, "Output",ExpressionUUID->"8ba40bd5-90bd-4274-95e3-d0232403b800"]
}, Open  ]],
Cell[CellGroupData[{
Cell[217315, 4264, 168, 3, 45, "Subsubsection",ExpressionUUID->"9d784763-ebec-4f76-b732-b8e733b5a27b"],
Cell[CellGroupData[{
Cell[217508, 4271, 181, 2, 30, "Input",ExpressionUUID->"f954312e-b5d0-46fe-926d-e51dee0cb4b2"],
Cell[217692, 4275, 284, 4, 34, "Output",ExpressionUUID->"4dd75efc-9558-47c3-ab2a-19c96c1a4e96"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[218025, 4285, 460, 13, 47, "Subsubsection",ExpressionUUID->"baba3321-47e7-4209-96e9-2333240b432c"],
Cell[CellGroupData[{
Cell[218510, 4302, 793, 20, 30, "Input",ExpressionUUID->"e1bef5f5-9af4-402d-823f-9c83944890be"],
Cell[219306, 4324, 30138, 1024, 729, "Output",ExpressionUUID->"618ab2c4-1f4d-48cd-9460-693f927c8cd9"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[249493, 5354, 171, 3, 45, "Subsubsection",ExpressionUUID->"f1d237d1-586e-49be-aa00-e873dec79e1a"],
Cell[CellGroupData[{
Cell[249689, 5361, 659, 19, 30, "Input",ExpressionUUID->"a9bf64db-7c69-40e0-92e8-ba196dae9009"],
Cell[250351, 5382, 262271, 8444, 729, "Output",ExpressionUUID->"1d3c34d1-c310-447f-ad2c-1da54929a8e9"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[512671, 13832, 216, 4, 45, "Subsubsection",ExpressionUUID->"fd0008ab-43d9-430a-b7ff-ce2f71cc9796"],
Cell[CellGroupData[{
Cell[512912, 13840, 178, 2, 30, "Input",ExpressionUUID->"c1d09f35-8e75-4bfd-9c20-a21e63d71fe9"],
Cell[513093, 13844, 5057, 111, 133, "Output",ExpressionUUID->"9209aef7-d15a-4488-a0e5-5686657fad45"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


